Energy Correlators in Perturbative Quantum Gravity

Despite tremendous progress in our understanding of scattering amplitudes in perturbative (super-) gravity, much less is known about other asymptotic observables, such as correlation functions of detector operators. In this paper, we initiate the study of detector operators and their correlation functions in perturbative quantum gravity. Inspired by recent progress in field theory, we introduce a broad class of new asymptotic observables in gravity. We outline how correlation functions of detector operators can be efficiently computed from squared, state-summed amplitudes, allowing us to harness the wealth of perturbative scattering amplitude data to explore these observables. We then compute the two-point correlator of energy detectors in the annihilation of two scalars into gravitons, in Einstein gravity minimally coupled to a massive scalar field. We study the kinematic limits of this correlator, finding that it is finite in the collinear limit, and exhibits a soft divergence in the back-to-back limit, as expected from the understanding of the factorization of gravitational amplitudes in the soft and collinear limits. Our results offer a first exploration into the structure of detector operators and their correlators in perturbative quantum gravity, and we outline numerous directions for future study.

==> anc/ddc_collinear.m <==
(* results for the collinear DDC in variables x= -Q^2/P^2, y= (x^2 Cos[\[Psi]]^2-1)/(1-x^2) *)


h0[y]=1/(4 y^4) (((1+2 y+2 y^2) (2+4 y+6 y^2+4 y^3+y^4) Gamma[-2-JL1] Gamma[-2-JL2])/Gamma[-4-JL1-JL2]-(4 y (1+7 y+14 y^2+16 y^3+9 y^4+2 y^5) Gamma[-1-JL1] Gamma[-2-JL2])/Gamma[-3-JL1-JL2]+(14 y^2 (3+8 y+12 y^2+8 y^3+2 y^4) Gamma[-JL1] Gamma[-2-JL2])/Gamma[-2-JL1-JL2]-(4 y (-2+9 y+31 y^2+62 y^3+49 y^4+14 y^5) Gamma[1-JL1] Gamma[-2-JL2])/Gamma[-1-JL1-JL2]+(y (-4+44 y+100 y^2+227 y^3+210 y^4+70 y^5) Gamma[2-JL1] Gamma[-2-JL2])/Gamma[-JL1-JL2]-(4 y^2 (12+17 y+33 y^2+35 y^3+14 y^4) Gamma[3-JL1] Gamma[-2-JL2])/Gamma[1-JL1-JL2]+(2 y^2 (22+30 y+29 y^2+28 y^3+14 y^4) Gamma[4-JL1] Gamma[-2-JL2])/Gamma[2-JL1-JL2]-(4 y^2 (6+8 y+3 y^2+2 y^3+2 y^4) Gamma[5-JL1] Gamma[-2-JL2])/Gamma[3-JL1-JL2]+(y^2 (6+8 y+3 y^2+2 y^3+2 y^4) Gamma[6-JL1] Gamma[-2-JL2])/Gamma[4-JL1-JL2]);

h2[y]=-(1/(2 y^3))(1+y) (((2+4 y+6 y^2+4 y^3+y^4) Gamma[-2-JL1] Gamma[-2-JL2])/Gamma[-4-JL1-JL2]-(2 (2+5 y+9 y^2+7 y^3+2 y^4) Gamma[-1-JL1] Gamma[-2-JL2])/Gamma[-3-JL1-JL2]+((6+20 y+45 y^2+42 y^3+14 y^4) Gamma[-JL1] Gamma[-2-JL2])/Gamma[-2-JL1-JL2]-(2 (2+8 y+29 y^2+35 y^3+14 y^4) Gamma[1-JL1] Gamma[-2-JL2])/Gamma[-1-JL1-JL2]+((2-6 y+37 y^2+70 y^3+35 y^4) Gamma[2-JL1] Gamma[-2-JL2])/Gamma[-JL1-JL2]-(2 y (-14+2 y+21 y^2+14 y^3) Gamma[3-JL1] Gamma[-2-JL2])/Gamma[1-JL1-JL2]+(2 y (-14-4 y+7 y^2+7 y^3) Gamma[4-JL1] Gamma[-2-JL2])/Gamma[2-JL1-JL2]-(4 (-2+y) y (2+2 y+y^2) Gamma[5-JL1] Gamma[-2-JL2])/Gamma[3-JL1-JL2]+((-2+y) y (2+2 y+y^2) Gamma[6-JL1] Gamma[-2-JL2])/Gamma[4-JL1-JL2]);

h4[y]=(1+y)^2/(2y^2) (Gamma[2-JL1]Gamma[2-JL2])/Gamma[4-JL1-JL2];


ddcCollinear = (1-x^2)^2 (h4[y] Cos[4\[Phi]]+h2[y] Cos[2\[Phi]]+h0[y]);


==> anc/eec_curlG_CoM_angles_back_to_back_limit_LO.m <==
(*
expansion of the back-to-back limit (\[Theta] -> Pi) of the curlG function of the gravitational EEC in the center-of-mass parametrization in terms of angular coordinates described in the paper. 

the subleading coefficient in the expansion around \[Theta] = Pi is denoted by $order[1/(-Pi + \[Theta])]  

x= -Q^2/P^2 
*)

(ArcTanh[x*Cos[\[Psi]]]*Cos[\[Psi]]*
   (128 - 512*x^2 + 768*x^4 - 512*x^6 + 163*x^8 + 
    x^8*(-56*Cos[2*\[Psi]] + 28*Cos[4*\[Psi]] - 8*Cos[6*\[Psi]] + 
      Cos[8*\[Psi]]))*(1 + x^4 - 2*x^2*(Cos[2*\[Phi]] + 
      2*Cos[2*\[Psi]]*Sin[\[Phi]]^2)))/(512*x*(Pi - \[Theta])^2*
   (-1 + x^2*Cos[\[Psi]]^2)^2*(Cos[\[Psi]]^2 + 
    Cos[\[Phi]]^2*Sin[\[Psi]]^2)) - 
 ((-1 + x^2)^2*(1 - 4*x^2 + 6*x^4 - 4*x^6 + 2*x^8 + 
    x^8*Cos[\[Psi]]^2*(-4 + 6*Cos[\[Psi]]^2 - 4*Cos[\[Psi]]^4 + 
      Cos[\[Psi]]^6)))/(4*(Pi - \[Theta])^2*(-1 + x^2*Cos[\[Psi]]^2)^2*
   (-1 + x^2*(Cos[\[Psi]]^2 + Cos[\[Phi]]^2*Sin[\[Psi]]^2))) + 
 (ArcTan[(x*Cos[\[Phi]]*Sin[\[Psi]])/
     Sqrt[1 - x^2*(Cos[\[Psi]]^2 + Cos[\[Phi]]^2*Sin[\[Psi]]^2)]]*Cos[\[Phi]]*
   (-128 + 512*x^2 - 768*x^4 + 512*x^6 - 163*x^8 - 
    x^8*(-56*Cos[2*\[Psi]] + 28*Cos[4*\[Psi]] - 8*Cos[6*\[Psi]] + 
      Cos[8*\[Psi]]))*(8 + x^4 + x^2*(4*(-4 + x^2)*Cos[2*\[Phi]] + 
      3*x^2*Cos[4*\[Phi]] + 32*(-1 + x^2*Cos[\[Phi]]^2)*Cos[2*\[Psi]]*
       Sin[\[Phi]]^2 + 8*x^2*Cos[4*\[Psi]]*Sin[\[Phi]]^4))*Sin[\[Psi]])/
  (4096*x*(Pi - \[Theta])^2*(-1 + x^2*Cos[\[Psi]]^2)^2*
   (Cos[\[Psi]]^2 + Cos[\[Phi]]^2*Sin[\[Psi]]^2)*
   Sqrt[1 - x^2*(Cos[\[Psi]]^2 + Cos[\[Phi]]^2*Sin[\[Psi]]^2)]*
   (-1 + x^2*(Cos[\[Psi]]^2 + Cos[\[Phi]]^2*Sin[\[Psi]]^2))) + $order[1/(-Pi + \[Theta])]  


==> anc/eec_curlG_to_functions.m <==
(*result for the EEC curly G function in terms of the variables ze=Zeta, c1=chi1, c2= chi2, x =-Q^2/P^2*)

eecCurlG = 
    -(-((c2^14*(-60 + 30*ze + 10*ze^2 + 5*ze^3 + 3*ze^4 + 2*ze^5 + 
           10*ze^6) + c1^14*(-1 + c2^2)^2*(-60 + 30*ze + 10*ze^2 + 5*ze^3 + 
           3*ze^4 + 2*ze^5 + 10*ze^6) + c2^10*(-24360 + 60*(1141 + 124*x^2)*
            ze - 20*(3479 + 900*x^2 + 87*x^4)*ze^2 + 
           5*(6239 + 2332*x^2 + 678*x^4 + 24*x^6)*ze^3 - 
           (6111 - 80*x^2 + 1570*x^4 + 120*x^6)*ze^4 + 
           (342 - 856*x^2 - 50*x^4)*ze^5 + 4*(12 - 50*x^2 + 19*x^4)*ze^6 + 
           2*(9 + 80*x^2 + 9*x^4 + 30*x^6)*ze^7 - 2*(-21 + 132*x^2 + 35*x^4 + 
             30*x^6)*ze^8 - 8*(11 + 14*x^2 + 11*x^4)*ze^9 + 
           40*(1 + x^2)^2*ze^10) + 2*c2^8*(33990 + 
           45*(-1257 - 168*x^2 + 308*x^4)*ze - 5*(19187 + 5370*x^2 + 
             14826*x^4)*ze^2 + 5*(64400 + 28852*x^2 + 35709*x^4 + 360*x^6)*
            ze^3 + 5*(-66265 - 40121*x^2 - 45874*x^4 - 1794*x^6 + 12*x^8)*
            ze^4 + (161470 + 112805*x^2 + 152871*x^4 + 13200*x^6 + 150*x^8)*
            ze^5 - 3*(11831 + 7320*x^2 + 14576*x^4 + 2180*x^6 + 100*x^8)*
            ze^6 + 2*(814 + 17*x^2 + 764*x^4 + 165*x^6)*ze^7 + 
           2*(95 - 82*x^2 + 192*x^4 + 30*x^6 + 45*x^8)*ze^8 + 
           16*(2 + 12*x^2 + 17*x^4 + 15*x^6)*ze^9 - 
           4*(-1 + 36*x^2 + 59*x^4 + 30*x^6)*ze^10) + 2*c1^13*c2*(-1 + ze)*
          (180 + 60*ze + 50*ze^2 + 40*ze^3 + 33*ze^4 + 28*ze^5 + 40*ze^6 + 
           c2^4*(180 + 60*ze + 50*ze^2 + 40*ze^3 + 33*ze^4 + 28*ze^5 + 
             40*ze^6) - 2*c2^2*(420 + 60*ze + 50*ze^2 + 40*ze^3 + 33*ze^4 + 
             28*ze^5 + 40*ze^6)) - 4*(-1 + ze)^2*ze^2*(-27720 + 81900*ze - 
           92205*ze^2 + 48740*ze^3 - 11682*ze^4 + 748*ze^5 + 234*ze^6 + 
           30*x^12*ze^6 - 60*x^10*ze^5*(-1 + 3*ze) + 30*x^8*ze^4*
            (-149 + 66*ze + 91*ze^2) + 60*x^6*ze^2*(-420 + 1907*ze - 
             2268*ze^2 + 556*ze^3 + 220*ze^4) + 2*x^2*(-27720 + 142380*ze - 
             252675*ze^2 + 201830*ze^3 - 71772*ze^4 + 7018*ze^5 + 894*ze^6) + 
           x^4*(-27720 + 202860*ze - 572685*ze^2 + 720380*ze^3 - 
             391952*ze^4 + 54968*ze^5 + 14374*ze^6)) + 
         2*c2^12*(1050 - 1815*ze + 785*ze^2 - 30*ze^3 + 2*ze^4 + 3*ze^5 + 
           ze^6 - 22*ze^7 + 25*ze^8 + x^4*ze^7*(-6 + 5*ze) + 
           x^2*ze*(-120 + 270*ze - 90*ze^2 - 25*ze^3 - 11*ze^4 - 28*ze^5 - 
             4*ze^6 + 10*ze^7)) + 2*c2^2*(-1 + ze)^2*ze*(-69300 + 29610*ze + 
           272235*ze^2 - 425350*ze^3 + 249600*ze^4 - 65482*ze^5 + 8846*ze^6 - 
           1588*ze^7 + 30*x^12*ze^6*(1 + 2*ze) - 60*x^10*ze^5*
            (-1 - ze + 6*ze^2) - 30*x^8*ze^4*(89 + 780*ze - 743*ze^2 + 
             2*ze^3) - 20*x^6*ze^2*(630 + 3180*ze - 24978*ze^2 + 36525*ze^3 - 
             16744*ze^4 + 1342*ze^5) - 2*x^2*(13860 + 43470*ze - 
             518025*ze^2 + 1066570*ze^3 - 925914*ze^4 + 402602*ze^5 - 
             99218*ze^6 + 13984*ze^7) - x^4*(13860 + 78750*ze - 847275*ze^2 + 
             2577830*ze^3 - 3402434*ze^4 + 2136194*ze^5 - 637266*ze^6 + 
             89308*ze^7)) - 2*c2^4*(-1 + ze)*(13860 + 148050*ze - 
           478590*ze^2 + 345495*ze^3 + 216441*ze^4 - 402294*ze^5 + 
           180296*ze^6 - 17810*ze^7 + 30*x^12*(-1 + ze)*ze^7 - 7222*ze^8 + 
           1880*ze^9 - 60*x^10*ze^6*(2 - 3*ze + ze^2) - 
           30*x^8*ze^4*(-4 - 220*ze - 160*ze^2 + 809*ze^3 - 475*ze^4 + 
             44*ze^5) - 10*x^6*ze^3*(-2706 + 7227*ze + 15321*ze^2 - 
             55117*ze^3 + 49995*ze^4 - 15388*ze^5 + 656*ze^6) + 
           2*x^2*ze*(25200 - 115080*ze - 62575*ze^2 + 659415*ze^3 - 
             874975*ze^4 + 418111*ze^5 - 21435*ze^6 - 36210*ze^7 + 
             7336*ze^8) + x^4*ze*(41580 - 95190*ze - 348165*ze^2 + 
             1920685*ze^3 - 3355412*ze^4 + 2656248*ze^5 - 866346*ze^6 + 
             18918*ze^7 + 28720*ze^8)) + 2*c2^6*(-37170 - 34515*ze + 
           497645*ze^2 - 916930*ze^3 + 605431*ze^4 + 21735*ze^5 - 
           232709*ze^6 + 60*x^10*(-1 + ze)^2*ze^6 + 116945*ze^7 - 
           21070*ze^8 + 568*ze^9 + 72*ze^10 + 30*x^8*ze^4*(-10 - 88*ze + 
             174*ze^2 - 37*ze^3 - 39*ze^4 - 12*ze^5 + 12*ze^6) + 
           20*x^6*ze^3*(-732 + 3822*ze - 5847*ze^2 + 2077*ze^3 + 1840*ze^4 - 
             1226*ze^5 + 30*ze^6 + 36*ze^7) + 2*x^2*ze*(-7920 + 99420*ze - 
             214130*ze^2 + 36845*ze^3 + 338968*ze^4 - 416136*ze^5 + 
             199059*ze^6 - 37168*ze^7 + 940*ze^8 + 120*ze^9) + 
           x^4*ze*(-41580 + 202800*ze - 343020*ze^2 - 24775*ze^3 + 
             872462*ze^4 - 1225472*ze^5 + 729399*ze^6 - 176932*ze^7 + 
             6048*ze^8 + 1072*ze^9)) - 4*c1^11*c2*
          (-4020 + 30*(259 + 44*x^2)*ze - 10*(430 + 225*x^2 + 18*x^4)*ze^2 + 
           10*(43 + 39*x^2 + 18*x^4)*ze^3 + 5*(19 + 65*x^2)*ze^4 + 
           19*(1 + 5*x^2)*ze^5 + 2*(2 + x^2)*ze^6 - 2*(8 - 59*x^2 + 3*x^4)*
            ze^7 + (71 + 14*x^2 + 19*x^4)*ze^8 - 10*(5 + 2*x^2 + x^4)*ze^9 + 
           c2^6*(-5160 + 23850*ze - 29400*ze^2 + 11020*ze^3 - 371*ze^4 + 
             19*ze^5 + 38*ze^6 + 4*ze^7) - c2^4*(-1 + ze)*
            (-1380 + 510*(-25 + 4*x^2)*ze + (5810 - 1410*x^2)*ze^2 - 
             20*(37 + 27*x^2)*ze^3 + (97 - 215*x^2)*ze^4 + (78 - 120*x^2)*
              ze^5 + (6 - 118*x^2)*ze^6 - 12*(1 + x^2)*ze^7 + 
             40*(1 + x^2)*ze^8) + c2^2*(2400 + 30*(589 + 48*x^2)*ze - 
             20*(2045 + 351*x^2 + 9*x^4)*ze^2 + 20*(1069 + 333*x^2 + 9*x^4)*
              ze^3 - (561 + 650*x^2)*ze^4 - 19*(1 + 10*x^2)*ze^5 + 
             (30 - 4*x^2)*ze^6 + (30 - 224*x^2 + 6*x^4)*ze^7 - 
             (123 + 66*x^2 + 19*x^4)*ze^8 + 10*(3 + x^2)^2*ze^9)) + 
         2*c1^9*c2*(6300 - 60*(2845 + 828*x^2)*ze + 
           10*(51101 + 25356*x^2 + 1416*x^4)*ze^2 - 
           5*(121961 + 91034*x^2 + 11979*x^4 + 240*x^6)*ze^3 + 
           (339803 + 348000*x^2 + 81630*x^4 + 3060*x^6 + 120*x^8)*ze^4 - 
           (80292 + 98366*x^2 + 37995*x^4 + 1980*x^6 + 120*x^8)*ze^5 + 
           8*(415 + 243*x^2 + 197*x^4 + 10*x^6)*ze^6 - 
           8*(-44 + 32*x^2 - 83*x^4 + 5*x^6)*ze^7 + 
           2*(21 + 302*x^2 + 57*x^4 + 100*x^6)*ze^8 - 
           4*(-1 + 176*x^2 + 55*x^4 + 30*x^6)*ze^9 - 16*(-1 + x^2)^2*ze^10 + 
           2*c2^8*(2100 + 3300*ze - 55890*ze^2 + 93870*ze^3 - 50597*ze^4 + 
             7217*ze^5) + c2^6*(-1 + ze)*(-36480 + 60*(4221 + 472*x^2)*ze - 
             60*(14722 + 2171*x^2)*ze^2 - 15*(-60095 - 14466*x^2 + x^4)*
              ze^3 + (-290177 - 123320*x^2 + 15*x^4)*ze^4 + 
             4*(2847 + 2438*x^2)*ze^5 + 4*(253 + 227*x^2)*ze^6) + 
           c2^4*(-2460 - 60*(2741 + 1364*x^2)*ze + 10*(10547 + 35064*x^2 + 
               2316*x^4)*ze^2 - 5*(-63421 + 95942*x^2 + 15489*x^4)*ze^3 + 
             (-340919 + 227240*x^2 + 88350*x^4)*ze^4 + 
             (104476 + 1398*x^2 - 36285*x^4)*ze^5 + 8*(-2189 - 1958*x^2 + 207*
                x^4)*ze^6 + 12*(-141 - 166*x^2 + 47*x^4)*ze^7 + 
             4*(9 + 104*x^2 + 127*x^4)*ze^8 - 8*(3 + 66*x^2 + 61*x^4)*ze^9) + 
           c2^2*(-18120 + 60*(5353 + 1416*x^2)*ze - 20*(25748 + 13107*x^2 + 
               270*x^4)*ze^2 - 5*(8987 - 21706*x^2 + 39*x^4 + 336*x^6)*ze^3 + 
             2*(228934 + 122065*x^2 + 9705*x^4 + 1830*x^6)*ze^4 - 
             3*(68391 + 60600*x^2 + 3165*x^4 + 620*x^6)*ze^5 - 
             4*(-954 - 1219*x^2 + 808*x^4 + 20*x^6)*ze^6 + 
             4*(82 + 335*x^2 - 307*x^4 + 10*x^6)*ze^7 - 
             2*(39 + 510*x^2 + 311*x^4 + 100*x^6)*ze^8 + 
             4*(5 + 308*x^2 + 177*x^4 + 30*x^6)*ze^9 + 16*(-1 + x^2)^2*
              ze^10)) - c1^12*(2*(-1 + c2^2)*x^4*ze^7*(-6 + 5*ze) + 
           c2^6*(6360 - 8340*ze + 1440*ze^2 + 435*ze^3 + 121*ze^4 + 44*ze^5 - 
             28*ze^6 + 128*ze^7 - 160*ze^8) + c2^2*(11040 - 18720*ze + 
             7220*ze^2 + 315*ze^3 + 129*ze^4 + 56*ze^5 - 24*ze^6 + 52*ze^7 - 
             70*ze^8) - 2*(1050 - 1815*ze + 785*ze^2 - 30*ze^3 + 2*ze^4 + 
             3*ze^5 + ze^6 - 22*ze^7 + 25*ze^8) + c2^4*(-6660 - 570*ze + 
             8270*ze^2 - 810*ze^3 - 246*ze^4 - 94*ze^5 + 54*ze^6 - 224*ze^7 + 
             280*ze^8) - 2*x^2*ze*(-120 + 270*ze - 90*ze^2 - 25*ze^3 - 
             11*ze^4 - 28*ze^5 - 4*ze^6 + 10*ze^7 + c2^2*(960 - 1260*ze + 180*
                ze^2 + 50*ze^3 + 22*ze^4 + 56*ze^5 + 20*ze^6 - 30*ze^7) + 
             c2^4*(120 + 30*ze - 90*ze^2 - 25*ze^3 - 11*ze^4 - 28*ze^5 - 16*
                ze^6 + 20*ze^7))) - 2*c1^7*c2*(80400 - 610260*ze + 
           1226120*ze^2 - 547075*ze^3 - 970242*ze^4 + 1367155*ze^5 - 
           672868*ze^6 + 131254*ze^7 - 3964*ze^8 - 496*ze^9 + 
           2*c2^10*(-5160 + 23850*ze - 29400*ze^2 + 11020*ze^3 - 371*ze^4 + 
             19*ze^5 + 38*ze^6 + 4*ze^7) - c2^8*(36480 - 289740*ze + 
             1136580*ze^2 - 1784745*ze^3 + 1191602*ze^4 - 301565*ze^5 + 
             10376*ze^6 + 1012*ze^7) + 4*c2^6*(37680 - 240990*ze + 
             897625*ze^2 - 1454630*ze^3 + 989683*ze^4 - 190987*ze^5 - 
             55189*ze^6 + 16805*ze^7) - 2*c2^4*(-10920 + 65580*ze + 
             1087170*ze^2 - 3790385*ze^3 + 4926086*ze^4 - 3275702*ze^5 + 
             1200736*ze^6 - 204869*ze^7 + 2014*ze^8 + 248*ze^9) + 
           2*c2^2*(-71400 + 473730*ze - 295050*ze^2 - 1443060*ze^3 + 
             2538573*ze^4 - 1496107*ze^5 + 294298*ze^6 - 5524*ze^7 + 
             3996*ze^8 + 496*ze^9) - 30*x^8*(-1 + ze)*ze^4*
            (16 + 53*ze + 3*c2^4*(-1 + ze)*ze - 91*ze^2 + 6*ze^3 + 12*ze^4 - 
             2*c2^2*(24 - 55*ze + 36*ze^2 + 3*ze^3 + 6*ze^4)) + 
           20*x^6*(-1 + ze)*ze^3*(318 + 198*ze - 6*c2^6*(-1 + ze)^2*ze - 
             2379*ze^2 + 1971*ze^3 - 97*ze^4 - 40*ze^5 - 4*ze^6 - 
             c2^4*(138 - 258*ze + 459*ze^2 - 547*ze^3 + 125*ze^4 + 80*ze^5) + 
             2*c2^2*(-426 + 1983*ze - 2427*ze^2 + 664*ze^3 + 111*ze^4 + 60*
                ze^5 + 2*ze^6)) + 2*x^2*ze*(-101640 + 356430*ze - 
             143435*ze^2 - 883585*ze^3 + 1488792*ze^4 - 933018*ze^5 + 
             224378*ze^6 - 7170*ze^7 - 736*ze^8 - 40*ze^9 + 
             c2^8*(14160 - 79290*ze + 173625*ze^2 - 170155*ze^3 + 66536*
                ze^4 - 4422*ze^5 - 454*ze^6) - 4*c2^6*(-2970 - 29415*ze + 
               170330*ze^2 - 289390*ze^3 + 208024*ze^4 - 63130*ze^5 + 6548*
                ze^6) - 2*c2^4*(74580 - 7410*ze - 1075765*ze^2 + 2696880*
                ze^3 - 2762968*ze^4 + 1327496*ze^5 - 256762*ze^6 + 3583*
                ze^7 + 408*ze^8) + 4*c2^2*(48990 - 102525*ze - 175540*ze^2 + 
               629605*ze^3 - 576852*ze^4 + 192738*ze^5 - 20374*ze^6 + 3584*
                ze^7 + 388*ze^8 + 10*ze^9)) - x^4*ze*(-27720 + 128340*ze - 
             370365*ze^2 + 15*c2^8*(-1 + ze)^2*ze^2 + 899270*ze^3 - 
             1361017*ze^4 + 1045212*ze^5 - 328552*ze^6 + 11616*ze^7 + 
             3352*ze^8 - 160*ze^9 + 4*c2^6*(6930 - 38985*ze + 113670*ze^2 - 
               200285*ze^3 + 200093*ze^4 - 100499*ze^5 + 19079*ze^6) + 
             2*c2^4*(-41580 + 259590*ze - 865125*ze^2 + 1698660*ze^3 - 
               1862023*ze^4 + 1049182*ze^5 - 245892*ze^6 + 5810*ze^7 + 1336*
                ze^8) + 4*c2^2*(20790 - 116295*ze + 306480*ze^2 - 449535*
                ze^3 + 349249*ze^4 - 128595*ze^5 + 25205*ze^6 - 5809*ze^7 - 
               1506*ze^8 + 40*ze^9))) - c1^10*(24360 - 68460*ze + 
           69580*ze^2 - 31195*ze^3 + 6111*ze^4 - 342*ze^5 - 48*ze^6 - 
           18*ze^7 - 42*ze^8 + 88*ze^9 - 40*ze^10 - 
           2*c2^8*(-9030 + 40095*ze - 113085*ze^2 + 135015*ze^3 - 
             56893*ze^4 + 3557*ze^5 + 341*ze^6) + 2*c2^6*(34440 - 232800*ze + 
             360900*ze^2 - 186605*ze^3 + 18849*ze^4 + 4568*ze^5 + 548*ze^6 + 
             56*ze^7 + 44*ze^8) - c2^4*(36060 - 363630*ze + 502130*ze^2 - 
             88675*ze^3 - 83637*ze^4 - 2808*ze^5 + 174*ze^6 + 246*ze^7 + 
             138*ze^8 + 32*ze^9) + 4*c2^2*(-2970 - 46305*ze + 136225*ze^2 - 
             125960*ze^3 + 40132*ze^4 - 1122*ze^5 - 48*ze^6 + 38*ze^7 + 
             23*ze^8 - 14*ze^9 + 10*ze^10) - 60*x^6*(-1 + ze)*ze^3*
            (-2 - ze^4 + c2^2*(-6 + ze^4)) + 2*x^4*ze^2*(870 - 1695*ze + 
             785*ze^2 + 25*ze^3 - 38*ze^4 - 9*ze^5 + 35*ze^6 + 44*ze^7 - 
             20*ze^8 + c2^4*(3750 - 8055*ze + 4205*ze^2 + 65*ze^3 - 28*ze^4 - 
               71*ze^5 + 135*ze^6 - 16*ze^7) + 2*c2^2*(1650 - 5205*ze + 3625*
                ze^2 - 45*ze^3 + 33*ze^4 + 40*ze^5 - 85*ze^6 - 14*ze^7 + 10*
                ze^8)) - 4*x^2*ze*(1860 - 4500*ze + 2915*ze^2 + 20*ze^3 - 
             214*ze^4 - 50*ze^5 + 40*ze^6 - 66*ze^7 - 28*ze^8 + 20*ze^9 + 
             c2^6*(14820 - 51270*ze + 57480*ze^2 - 21375*ze^3 + 599*ze^4 - 92*
                ze^5 + 92*ze^6 - 254*ze^7) + c2^2*(9180 - 47670*ze + 70880*
                ze^2 - 33265*ze^3 + 987*ze^4 - 2*ze^5 + 29*ze^6 - 177*ze^7 + 
               116*ze^8 - 60*ze^9) + c2^4*(-6660 + 18240*ze - 10675*ze^2 + 20*
                ze^3 - 1372*ze^4 + 144*ze^5 - 161*ze^6 + 497*ze^7 - 88*ze^8 + 
               40*ze^9))) + 2*c1^5*c2*(126000 - 660420*ze + 590940*ze^2 + 
           1767025*ze^3 - 4371908*ze^4 + 3798663*ze^5 - 1353044*ze^6 + 
           60*(-1 + c2^2)*x^10*(2 + 2*c2^2*(-1 + ze) - 5*ze)*(-1 + ze)^2*
            ze^6 + 8682*ze^7 + 30*(-1 + c2^2)*x^12*(-1 + ze)^2*ze^7 + 
           117704*ze^8 - 23726*ze^9 + 96*ze^10 + c2^12*(-180 + 120*ze + 
             10*ze^2 + 10*ze^3 + 7*ze^4 + 5*ze^5 - 12*ze^6 + 40*ze^7) + 
           c2^4*(74760 + 438120*ze - 7886440*ze^2 + 24560000*ze^3 - 
             33903114*ze^4 + 24437906*ze^5 - 8973108*ze^6 + 1043880*ze^7 + 
             247120*ze^8 - 38968*ze^9) - c2^8*(2460 + 164460*ze - 
             105470*ze^2 - 317105*ze^3 + 340919*ze^4 - 104476*ze^5 + 
             17512*ze^6 + 1692*ze^7 - 36*ze^8 + 24*ze^9) + 
           2*c2^10*(1380 + 11370*ze - 18560*ze^2 + 6550*ze^3 - 837*ze^4 + 
             19*ze^5 + 72*ze^6 + 18*ze^7 - 52*ze^8 + 40*ze^9) + 
           2*c2^6*(-10920 + 65580*ze + 1087170*ze^2 - 3790385*ze^3 + 
             4926086*ze^4 - 3275702*ze^5 + 1200736*ze^6 - 204869*ze^7 + 
             2014*ze^8 + 248*ze^9) - 2*c2^2*(97440 - 268290*ze - 
             1607920*ze^2 + 6815915*ze^3 - 9897238*ze^4 + 6778482*ze^5 - 
             2168150*ze^6 + 251964*ze^7 - 2808*ze^8 + 609*ze^9 + 48*ze^10) + 
           30*x^8*ze^4*(48 + 188*ze + 3*c2^6*(-1 + ze)^2*ze - 790*ze^2 + 
             645*ze^3 + 76*ze^4 - 167*ze^5 + c2^2*(-160 + 11*ze + 1484*ze^2 - 
               2842*ze^3 + 1928*ze^4 - 421*ze^5) + 2*c2^4*(28 + 7*ze - 344*
                ze^2 + 697*ze^3 - 522*ze^4 + 134*ze^5)) + 20*x^6*(-1 + ze)*
            ze^3*(c2^6*(138 - 258*ze + 459*ze^2 - 547*ze^3 + 125*ze^4 + 80*
                ze^5) + 6*c2^4*(-138 + 1313*ze - 4529*ze^2 + 6252*ze^3 - 3553*
                ze^4 + 674*ze^5) + 3*c2^2*(-114 - 3724*ze + 17709*ze^2 - 
               26597*ze^3 + 15709*ze^4 - 3046*ze^5 + 4*ze^6) - 
             2*(156 - 4560*ze + 14166*ze^2 - 13733*ze^3 + 3367*ze^4 + 565*
                ze^5 + 6*ze^6)) + 2*x^2*ze*(-123840 + 112140*ze + 
             1572635*ze^2 - 4869740*ze^3 + 5920585*ze^4 - 3287660*ze^5 + 
             577434*ze^6 + 145860*ze^7 - 47210*ze^8 - 216*ze^9 + 
             c2^8*(-40920 + 175320*ze - 239855*ze^2 + 113620*ze^3 + 699*
                ze^4 - 7832*ze^5 - 996*ze^6 + 208*ze^7 - 264*ze^8) + 
             c2^10*(-2040 + 3450*ze - 870*ze^2 - 325*ze^3 - 95*ze^4 - 2*
                ze^5 - 106*ze^6 - 52*ze^7 + 40*ze^8) + 
             2*c2^6*(74580 - 7410*ze - 1075765*ze^2 + 2696880*ze^3 - 2762968*
                ze^4 + 1327496*ze^5 - 256762*ze^6 + 3583*ze^7 + 408*ze^8) - 
             4*c2^4*(36450 + 364095*ze - 2399745*ze^2 + 5040400*ze^3 - 
               4936930*ze^4 + 2270765*ze^5 - 318491*ze^6 - 69662*ze^7 + 13157*
                ze^8) + c2^2*(226800 + 502050*ze - 6025600*ze^2 + 14070525*
                ze^3 - 14908093*ze^4 + 8302762*ze^5 - 2719172*ze^6 + 643370*
                ze^7 - 92754*ze^8 + 216*ze^9)) + x^4*ze*(83160 - 536820*ze + 
             2041665*ze^2 - 5138730*ze^3 + 7645781*ze^4 - 6090836*ze^5 + 
             2112246*ze^6 + 2284*ze^7 - 119314*ze^8 + 576*ze^9 + 
             c2^8*ze*(23160 - 77445*ze + 88350*ze^2 - 36285*ze^3 + 1656*
                ze^4 + 564*ze^5 + 508*ze^6 - 488*ze^7) + 
             2*c2^6*(-41580 + 259590*ze - 865125*ze^2 + 1698660*ze^3 - 
               1862023*ze^4 + 1049182*ze^5 - 245892*ze^6 + 5810*ze^7 + 1336*
                ze^8) + 12*c2^4*(20790 - 148195*ze + 525675*ze^2 - 1073385*
                ze^3 + 1258784*ze^4 - 818241*ze^5 + 270591*ze^6 - 38178*
                ze^7 + 2172*ze^8) - 2*c2^2*(124740 - 824250*ze + 2793195*
                ze^2 - 5986440*ze^3 + 8280309*ze^4 - 7413654*ze^5 + 4264779*
                ze^6 - 1456422*ze^7 + 217507*ze^8 + 288*ze^9))) - 
         2*c1^3*c2*(55440 - 45360*ze - 1338540*ze^2 + 5162775*ze^3 - 
           8527966*ze^4 + 7671713*ze^5 - 4034656*ze^6 + 1289408*ze^7 - 
           30*(3 - 4*c2^2 + c2^4)*x^12*(-1 + ze)^2*ze^7 - 265068*ze^8 + 
           32078*ze^9 + 176*ze^10 + 2*c2^12*(-420 + 360*ze + 10*ze^2 + 
             10*ze^3 + 7*ze^4 + 5*ze^5 - 12*ze^6 + 40*ze^7) + 
           2*c2^10*(2400 + 17670*ze - 40900*ze^2 + 21380*ze^3 - 561*ze^4 - 
             19*ze^5 + 30*ze^6 + 30*ze^7 - 123*ze^8 + 90*ze^9) + 
           2*c2^6*(-71400 + 473730*ze - 295050*ze^2 - 1443060*ze^3 + 
             2538573*ze^4 - 1496107*ze^5 + 294298*ze^6 - 5524*ze^7 + 
             3996*ze^8 + 496*ze^9) + c2^8*(18120 - 321180*ze + 514960*ze^2 + 
             44935*ze^3 - 457868*ze^4 + 205173*ze^5 - 3816*ze^6 - 328*ze^7 + 
             78*ze^8 - 20*ze^9 - 16*ze^10) + 2*c2^4*(97440 - 268290*ze - 
             1607920*ze^2 + 6815915*ze^3 - 9897238*ze^4 + 6778482*ze^5 - 
             2168150*ze^6 + 251964*ze^7 - 2808*ze^8 + 609*ze^9 + 48*ze^10) - 
           4*c2^2*(40320 - 54540*ze - 883165*ze^2 + 3378950*ze^3 - 
             5221908*ze^4 + 4310162*ze^5 - 2181255*ze^6 + 824005*ze^7 - 
             252915*ze^8 + 40292*ze^9 + 64*ze^10) + 60*(-1 + c2^2)*x^10*
            (-1 + ze)^2*ze^6*(4 - 13*ze + c2^2*(-4 + 7*ze)) + 
           30*x^8*ze^4*(16 + 505*ze - 1578*ze^2 + 1164*ze^3 + 282*ze^4 - 
             389*ze^5 + 2*c2^6*(-24 + 79*ze - 91*ze^2 + 33*ze^3 - 3*ze^4 + 6*
                ze^5) - 4*c2^2*(32 + 203*ze - 1051*ze^2 + 1538*ze^3 - 893*
                ze^4 + 171*ze^5) + c2^4*(160 - 11*ze - 1484*ze^2 + 2842*
                ze^3 - 1928*ze^4 + 421*ze^5)) + 20*x^6*ze^3*
            (2262 - 24951*ze + 83802*ze^2 - 121362*ze^3 + 78320*ze^4 - 
             16619*ze^5 - 1436*ze^6 - 16*ze^7 + c2^8*(84 - 183*ze + 93*ze^2 + 
               4*ze^3 - 2*ze^4 + 10*ze^5 - 6*ze^6) + 2*c2^6*(426 - 2409*ze + 
               4410*ze^2 - 3091*ze^3 + 553*ze^4 + 51*ze^5 + 58*ze^6 + 2*
                ze^7) - 3*c2^4*(114 + 3610*ze - 21433*ze^2 + 44306*ze^3 - 
               42306*ze^4 + 18755*ze^5 - 3050*ze^6 + 4*ze^7) + 
             2*c2^2*(-1380 + 21783*ze - 89547*ze^2 + 160949*ze^3 - 143491*
                ze^4 + 61730*ze^5 - 10056*ze^6 + 12*ze^7)) + 
           2*x^2*ze*(-10080 - 707280*ze + 4284725*ze^2 - 10309200*ze^3 + 
             13061697*ze^4 - 9441108*ze^5 + 3927114*ze^6 - 907926*ze^7 + 
             102394*ze^8 - 336*ze^9 + 2*c2^10*(720 - 3510*ze + 3330*ze^2 - 
               325*ze^3 - 95*ze^4 - 2*ze^5 - 112*ze^6 - 33*ze^7 + 30*ze^8) + 
             4*c2^6*(48990 - 102525*ze - 175540*ze^2 + 629605*ze^3 - 576852*
                ze^4 + 192738*ze^5 - 20374*ze^6 + 3584*ze^7 + 388*ze^8 + 10*
                ze^9) + c2^8*(-42480 + 131070*ze - 54265*ze^2 - 122065*ze^3 + 
               90900*ze^4 - 2438*ze^5 - 670*ze^6 + 510*ze^7 - 616*ze^8 + 16*
                ze^9) + 4*c2^2*(30330 + 301305*ze - 2208640*ze^2 + 5427605*
                ze^3 - 6983073*ze^4 + 5460160*ze^5 - 2804494*ze^6 + 921729*
                ze^7 - 145036*ze^8 + 124*ze^9) - c2^4*(226800 + 502050*ze - 
               6025600*ze^2 + 14070525*ze^3 - 14908093*ze^4 + 8302762*ze^5 - 
               2719172*ze^6 + 643370*ze^7 - 92754*ze^8 + 216*ze^9)) + 
           x^4*ze*(83160 - 707100*ze + 3409095*ze^2 - 9784110*ze^3 + 
             16269511*ze^4 - 15483932*ze^5 + 8057970*ze^6 - 1995124*ze^7 + 
             149714*ze^8 + 816*ze^9 + 2*c2^10*ze*(-180 + 180*ze + 6*ze^5 - 19*
                ze^6 + 10*ze^7) + c2^8*ze*(5400 + 195*ze - 19410*ze^2 + 9495*
                ze^3 + 3232*ze^4 + 1228*ze^5 + 622*ze^6 - 708*ze^7 - 16*
                ze^8) - 4*c2^6*(20790 - 116295*ze + 306480*ze^2 - 449535*
                ze^3 + 349249*ze^4 - 128595*ze^5 + 25205*ze^6 - 5809*ze^7 - 
               1506*ze^8 + 40*ze^9) + 2*c2^4*(124740 - 824250*ze + 2793195*
                ze^2 - 5986440*ze^3 + 8280309*ze^4 - 7413654*ze^5 + 4264779*
                ze^6 - 1456422*ze^7 + 217507*ze^8 + 288*ze^9) - 
             4*c2^2*(62370 - 461805*ze + 1918110*ze^2 - 5176485*ze^3 + 
               8895057*ze^4 - 9627607*ze^5 + 6435107*ze^6 - 2455597*ze^7 + 
               410556*ze^8 + 304*ze^9))) + 
         c1^6*(120*(-1 + c2^2)^2*x^10*(-1 + ze)^2*ze^6 - 
           2*c2^10*(34440 - 232800*ze + 360900*ze^2 - 186605*ze^3 + 
             18849*ze^4 + 4568*ze^5 + 548*ze^6 + 56*ze^7 + 44*ze^8) + 
           c2^12*(-6360 + 8340*ze - 1440*ze^2 - 435*ze^3 - 121*ze^4 - 
             44*ze^5 + 28*ze^6 - 128*ze^7 + 160*ze^8) + 
           c2^8*(140640 - 219720*ze - 3543700*ze^2 + 10371395*ze^3 - 
             11078985*ze^4 + 5366156*ze^5 - 1058848*ze^6 + 20818*ze^7 + 
             2276*ze^8) - 8*c2^6*(-31080 + 398610*ze - 2212405*ze^2 + 
             4761985*ze^3 - 4692805*ze^4 + 2054334*ze^5 - 177227*ze^6 - 
             124599*ze^7 + 23210*ze^8) + 2*c2^4*(-150150 + 1018455*ze - 
             5688765*ze^2 + 13483085*ze^3 - 15063993*ze^4 + 8775075*ze^5 - 
             3051051*ze^6 + 805130*ze^7 - 128064*ze^8 + 392*ze^9 + 
             24*ze^10) - 4*c2^2*(-46830 + 72225*ze - 455485*ze^2 + 
             1767870*ze^3 - 2672232*ze^4 + 1787861*ze^5 - 434965*ze^6 - 
             43500*ze^7 + 24560*ze^8 + 480*ze^9 + 48*ze^10) + 
           2*(-37170 - 34515*ze + 497645*ze^2 - 916930*ze^3 + 605431*ze^4 + 
             21735*ze^5 - 232709*ze^6 + 116945*ze^7 - 21070*ze^8 + 568*ze^9 + 
             72*ze^10) - 60*x^8*(-1 + ze)*ze^4*(-10 - 98*ze - 
             6*c2^6*(-1 + ze)^2*ze + 76*ze^2 + 39*ze^3 - 12*ze^5 + 
             c2^4*(-58 + 42*ze + 70*ze^2 - 31*ze^3) + 
             2*c2^2*(34 + 111*ze - 319*ze^2 + 159*ze^3 + 6*ze^5)) + 
           40*x^6*ze^3*(-732 + 3822*ze + 3*c2^8*(-1 + ze)^2*ze - 5847*ze^2 + 
             2077*ze^3 + 1840*ze^4 - 1226*ze^5 + 30*ze^6 + 36*ze^7 + 
             c2^6*(-264 + 3633*ze - 11700*ze^2 + 15718*ze^3 - 9551*ze^4 + 
               2164*ze^5) + c2^4*(414 - 7551*ze + 25587*ze^2 - 35180*ze^3 + 
               21791*ze^4 - 5159*ze^5 + 18*ze^6 + 80*ze^7) - 
             c2^2*(-414 + 2619*ze - 8286*ze^2 + 13338*ze^3 - 9920*ze^4 + 2499*
                ze^5 + 48*ze^6 + 116*ze^7)) + 2*x^4*ze*(-41580 + 202800*ze - 
             343020*ze^2 - 24775*ze^3 + 872462*ze^4 - 1225472*ze^5 + 
             729399*ze^6 - 176932*ze^7 + 6048*ze^8 + 1072*ze^9 + 
             c2^8*(-13860 + 30480*ze + 32670*ze^2 - 167385*ze^3 + 195784*
                ze^4 - 86668*ze^5 + 6789*ze^6 + 2206*ze^7) + 
             4*c2^6*(20790 - 51975*ze - 84540*ze^2 + 508970*ze^3 - 830991*
                ze^4 + 640510*ze^5 - 235046*ze^6 + 32259*ze^7) + 
             2*c2^4*(-83160 + 279900*ze + 197925*ze^2 - 2462530*ze^3 + 
               4978319*ze^4 - 4636004*ze^5 + 2099730*ze^6 - 376919*ze^7 + 
               2636*ze^8 + 172*ze^9) - 4*c2^2*(-34650 + 128655*ze - 12285*
                ze^2 - 625975*ze^3 + 1150030*ze^4 - 800727*ze^5 + 193906*
                ze^6 - 2122*ze^7 + 2830*ze^8 + 354*ze^9)) + 
           4*x^2*ze*(-7920 + 99420*ze - 214130*ze^2 + 36845*ze^3 + 
             338968*ze^4 - 416136*ze^5 + 199059*ze^6 - 37168*ze^7 + 
             940*ze^8 + 120*ze^9 + c2^6*(-326760 + 2446980*ze - 6802400*
                ze^2 + 8861790*ze^3 - 5477720*ze^4 + 1255196*ze^5 + 82114*
                ze^6 - 39108*ze^7) + c2^10*(14820 - 51270*ze + 57480*ze^2 - 
               21375*ze^3 + 599*ze^4 - 92*ze^5 + 92*ze^6 - 254*ze^7) + 
             c2^8*(54480 - 556920*ze + 1716980*ze^2 - 2294005*ze^3 + 1410074*
                ze^4 - 342074*ze^5 + 10361*ze^6 + 1088*ze^7) + 
             2*c2^4*(140880 - 1098510*ze + 3478195*ze^2 - 5662400*ze^3 + 
               5253575*ze^4 - 2951779*ze^5 + 1002285*ze^6 - 163117*ze^7 + 678*
                ze^8 + 124*ze^9) - c2^2*(97020 - 819930*ze + 2997600*ze^2 - 
               5265945*ze^3 + 4465471*ze^4 - 1509064*ze^5 - 59644*ze^6 + 
               91764*ze^7 + 2296*ze^8 + 368*ze^9))) + 
         2*c1*c2*(c2^12*(-180 + 120*ze + 10*ze^2 + 10*ze^3 + 7*ze^4 + 
             5*ze^5 - 12*ze^6 + 40*ze^7) - c2^2*(-1 + ze)*
            (-55440 - 2520*(4 - 8*x^2 + 33*x^4)*ze + 60*(22141 + 23912*x^2 + 
               10399*x^4)*ze^2 - 5*(766863 + 1426946*x^2 + 557031*x^4 + 9048*
                x^6)*ze^3 + (4693651 + 13483670*x^2 + 6998955*x^4 + 453780*
                x^6 - 480*x^8)*ze^4 - 2*(1489031 + 6319862*x^2 + 4635278*
                x^4 + 611130*x^6 + 7815*x^8)*ze^5 + 2*(528297 + 3121246*x^2 + 
               3106688*x^4 + 602490*x^6 + 15855*x^8 + 120*x^10)*ze^6 + 
             2*(-116407 - 805868*x^2 - 922297*x^4 - 180710*x^6 - 1605*x^8 - 
               510*x^10 + 45*x^12)*ze^7 + (32254 + 204116*x^2 + 150530*x^4 - 
               29040*x^6 - 11670*x^8 + 780*x^10 - 90*x^12)*ze^8 - 
             16*(-1 + x^2)^2*(-11 + 20*x^2)*ze^9) + 
           2*c2^10*(4020 - 30*(259 + 44*x^2)*ze + 10*(430 + 225*x^2 + 18*x^4)*
              ze^2 - 10*(43 + 39*x^2 + 18*x^4)*ze^3 - 5*(19 + 65*x^2)*ze^4 - 
             19*(1 + 5*x^2)*ze^5 - 2*(2 + x^2)*ze^6 + 2*(8 - 59*x^2 + 3*x^4)*
              ze^7 - (71 + 14*x^2 + 19*x^4)*ze^8 + 10*(5 + 2*x^2 + x^4)*
              ze^9) + c2^8*(6300 - 60*(2845 + 828*x^2)*ze + 
             10*(51101 + 25356*x^2 + 1416*x^4)*ze^2 - 
             5*(121961 + 91034*x^2 + 11979*x^4 + 240*x^6)*ze^3 + 
             (339803 + 348000*x^2 + 81630*x^4 + 3060*x^6 + 120*x^8)*ze^4 - 
             (80292 + 98366*x^2 + 37995*x^4 + 1980*x^6 + 120*x^8)*ze^5 + 
             8*(415 + 243*x^2 + 197*x^4 + 10*x^6)*ze^6 - 
             8*(-44 + 32*x^2 - 83*x^4 + 5*x^6)*ze^7 + 
             2*(21 + 302*x^2 + 57*x^4 + 100*x^6)*ze^8 - 
             4*(-1 + 176*x^2 + 55*x^4 + 30*x^6)*ze^9 - 16*(-1 + x^2)^2*
              ze^10) - 2*(-1 + ze)^2*ze*(-69300 + 334530*ze - 570705*ze^2 + 
             442880*ze^3 - 153980*ze^4 + 14130*ze^5 + 3982*ze^6 + 
             30*x^12*ze^6 - 48*ze^7 - 60*x^10*ze^5*(-1 + 4*ze) + 
             30*x^8*ze^4*(-89 - 32*ze + 277*ze^2) + 20*x^6*ze^2*
              (-630 + 4380*ze - 6483*ze^2 - 627*ze^3 + 3254*ze^4 + 4*ze^5) + 
             x^4*(-13860 + 115290*ze - 504705*ze^2 + 987520*ze^3 - 733426*
                ze^4 + 29570*ze^5 + 129686*ze^6 - 208*ze^7) + 
             2*x^2*(-13860 + 206010*ze - 655035*ze^2 + 817880*ze^3 - 415596*
                ze^4 + 36086*ze^5 + 21576*ze^6 + 88*ze^7)) + 
           c2^6*(-80400 + 610260*ze - 1226120*ze^2 + 547075*ze^3 + 
             970242*ze^4 - 1367155*ze^5 + 672868*ze^6 - 131254*ze^7 + 
             3964*ze^8 + 496*ze^9 + 30*x^8*ze^4*(-16 - 37*ze + 144*ze^2 - 97*
                ze^3 - 6*ze^4 + 12*ze^5) + 20*x^6*ze^3*(318 - 120*ze - 2577*
                ze^2 + 4350*ze^3 - 2068*ze^4 + 57*ze^5 + 36*ze^6 + 4*ze^7) + 
             x^4*ze*(-27720 + 128340*ze - 370365*ze^2 + 899270*ze^3 - 1361017*
                ze^4 + 1045212*ze^5 - 328552*ze^6 + 11616*ze^7 + 3352*ze^8 - 
               160*ze^9) + 2*x^2*ze*(101640 - 356430*ze + 143435*ze^2 + 
               883585*ze^3 - 1488792*ze^4 + 933018*ze^5 - 224378*ze^6 + 7170*
                ze^7 + 736*ze^8 + 40*ze^9)) + c2^4*(126000 - 660420*ze + 
             590940*ze^2 + 1767025*ze^3 - 4371908*ze^4 + 3798663*ze^5 - 
             1353044*ze^6 + 8682*ze^7 - 30*x^12*(-1 + ze)^2*ze^7 + 
             117704*ze^8 - 23726*ze^9 + 96*ze^10 + 60*x^10*(-1 + ze)^2*ze^6*
              (-2 + 5*ze) - 30*x^8*ze^4*(-48 - 188*ze + 790*ze^2 - 645*ze^3 - 
               76*ze^4 + 167*ze^5) - 40*x^6*ze^3*(-156 + 4716*ze - 18726*
                ze^2 + 27899*ze^3 - 17100*ze^4 + 2802*ze^5 + 559*ze^6 + 6*
                ze^7) - 2*x^2*ze*(123840 - 112140*ze - 1572635*ze^2 + 4869740*
                ze^3 - 5920585*ze^4 + 3287660*ze^5 - 577434*ze^6 - 145860*
                ze^7 + 47210*ze^8 + 216*ze^9) + x^4*ze*(83160 - 536820*ze + 
               2041665*ze^2 - 5138730*ze^3 + 7645781*ze^4 - 6090836*ze^5 + 
               2112246*ze^6 + 2284*ze^7 - 119314*ze^8 + 576*ze^9))) + 
         c1^8*(2*c2^10*(-9030 + 40095*ze - 113085*ze^2 + 135015*ze^3 - 
             56893*ze^4 + 3557*ze^5 + 341*ze^6) + 20*c2^8*(-1806 + 6933*ze + 
             30529*ze^2 - 84252*ze^3 + 63414*ze^4 - 15258*ze^5 + 440*ze^6) + 
           c2^6*(140640 - 219720*ze - 3543700*ze^2 + 10371395*ze^3 - 
             11078985*ze^4 + 5366156*ze^5 - 1058848*ze^6 + 20818*ze^7 + 
             2276*ze^8) + 2*(33990 - 56565*ze - 95935*ze^2 + 322000*ze^3 - 
             331325*ze^4 + 161470*ze^5 - 35493*ze^6 + 1628*ze^7 + 190*ze^8 + 
             32*ze^9 + 4*ze^10) + c2^2*(-48300 - 307170*ze + 443890*ze^2 + 
             1242685*ze^3 - 2837803*ze^4 + 1997958*ze^5 - 506730*ze^6 + 
             14186*ze^7 + 1498*ze^8 - 120*ze^9 + 8*ze^10) - 
           2*c2^4*(37230 - 269625*ze - 582195*ze^2 + 2635135*ze^3 - 
             2742032*ze^4 + 1034944*ze^5 - 134581*ze^6 + 19130*ze^7 + 
             2077*ze^8 - 28*ze^9 + 8*ze^10) - 60*x^8*ze^4*
            (-2 - 5*ze + 10*ze^2 - 3*ze^4 + c2^2*(22 - 55*ze + 30*ze^2 + 3*
                ze^4)) + 20*x^6*(-1 + ze)*ze^3*(6*c2^6*(-1 + ze)*ze + 
             c2^4*(-690 + 1563*ze - 975*ze^2 + 43*ze^3 + 31*ze^4 - 8*ze^5) + 
             3*(-60 + 239*ze - 201*ze^2 + 17*ze^3 + 6*ze^4 + 4*ze^5 - 4*
                ze^6) + c2^2*(-162 + 1086*ze - 828*ze^2 - 94*ze^3 - 49*ze^4 - 
               4*ze^5 + 12*ze^6)) + 2*x^2*ze*(-7560 - 26850*ze + 
             144260*ze^2 - 200605*ze^3 + 112805*ze^4 - 21960*ze^5 + 34*ze^6 - 
             164*ze^7 + 192*ze^8 - 144*ze^9 + 10*c2^8*(528 + 9582*ze - 40872*
                ze^2 + 55721*ze^3 - 30101*ze^4 + 5142*ze^5) + 
             2*c2^6*(54480 - 556920*ze + 1716980*ze^2 - 2294005*ze^3 + 
               1410074*ze^4 - 342074*ze^5 + 10361*ze^6 + 1088*ze^7) - 
             c2^4*(72120 - 651930*ze + 1938000*ze^2 - 2434665*ze^3 + 1360321*
                ze^4 - 330216*ze^5 + 41740*ze^6 + 4384*ze^7 + 120*ze^8) + 
             2*c2^2*(10080 - 129690*ze + 614850*ze^2 - 1161430*ze^3 + 955389*
                ze^4 - 300964*ze^5 + 10492*ze^6 + 1186*ze^7 - 36*ze^8 + 72*
                ze^9)) - 2*x^4*ze*(-13860 + 74130*ze - 178545*ze^2 - 
             30*c2^8*(-1 + ze)^3*ze^2 + 229370*ze^3 - 152871*ze^4 + 
             43728*ze^5 - 1528*ze^6 - 384*ze^7 - 272*ze^8 + 236*ze^9 - 
             c2^6*(-13860 + 30480*ze + 32670*ze^2 - 167385*ze^3 + 195784*
                ze^4 - 86668*ze^5 + 6789*ze^6 + 2206*ze^7) + 
             c2^4*(-41580 + 212850*ze - 489615*ze^2 + 575870*ze^3 - 312693*
                ze^4 + 39672*ze^5 + 11570*ze^6 + 4409*ze^7 - 908*ze^8 + 488*
                ze^9) - c2^2*(-41580 + 199140*ze - 313920*ze^2 + 75415*ze^3 + 
               211142*ze^4 - 134762*ze^5 + 3253*ze^6 + 1819*ze^7 - 1180*
                ze^8 + 724*ze^9))) - c1^2*(2*c2^14*(-60 + 30*ze + 10*ze^2 + 
             5*ze^3 + 3*ze^4 + 2*ze^5 + 10*ze^6) + 
           4*c2^10*(-2970 - 135*(343 + 68*x^2)*ze + 5*(27245 + 9534*x^2 + 330*
                x^4)*ze^2 - 5*(25192 + 14176*x^2 + 1041*x^4 + 18*x^6)*ze^3 + 
             (40132 + 33265*x^2 + 3625*x^4 + 90*x^6)*ze^4 - 
             3*(374 + 329*x^2 + 15*x^4)*ze^5 + (-48 + 2*x^2 + 33*x^4)*ze^6 + 
             (38 - 29*x^2 + 40*x^4 + 15*x^6)*ze^7 + (23 + 177*x^2 - 85*x^4 - 
               15*x^6)*ze^8 - 2*(7 + 58*x^2 + 7*x^4)*ze^9 + 
             10*(1 + 6*x^2 + x^4)*ze^10) + c2^8*(48300 + 
             90*(3413 - 448*x^2 + 924*x^4)*ze - 10*(44389 - 51876*x^2 + 39828*
                x^4)*ze^2 - 5*(248537 + 491880*x^2 - 125568*x^4 + 648*x^6)*
              ze^3 + (2837803 + 4645720*x^2 - 150830*x^4 + 24960*x^6 + 1320*
                x^8)*ze^4 - 2*(998979 + 1910778*x^2 + 211142*x^4 + 19140*
                x^6 + 1650*x^8)*ze^5 + 2*(253365 + 601928*x^2 + 134762*x^4 + 
               7340*x^6 + 900*x^8)*ze^6 + 2*(-7093 - 20984*x^2 - 3253*x^4 + 
               450*x^6)*ze^7 + 2*(-749 - 2372*x^2 - 1819*x^4 + 450*x^6 + 90*
                x^8)*ze^8 + 8*(15 + 18*x^2 + 295*x^4 + 40*x^6)*ze^9 - 
             8*(1 + 36*x^2 + 181*x^4 + 30*x^6)*ze^10) + 
           c2^12*(11040 - 18720*ze + 7220*ze^2 + 315*ze^3 + 129*ze^4 + 
             56*ze^5 - 24*ze^6 + 52*ze^7 - 70*ze^8 + 2*x^4*ze^7*(-6 + 5*ze) + 
             4*x^2*ze*(-480 + 630*ze - 90*ze^2 - 25*ze^3 - 11*ze^4 - 28*
                ze^5 - 10*ze^6 + 15*ze^7)) - 2*(-1 + ze)^2*ze*
            (-69300 + 29610*ze + 272235*ze^2 - 425350*ze^3 + 249600*ze^4 - 
             65482*ze^5 + 8846*ze^6 - 1588*ze^7 + 30*x^12*ze^6*(1 + 2*ze) - 
             60*x^10*ze^5*(-1 - ze + 6*ze^2) - 30*x^8*ze^4*(89 + 780*ze - 743*
                ze^2 + 2*ze^3) - 20*x^6*ze^2*(630 + 3180*ze - 24978*ze^2 + 
               36525*ze^3 - 16744*ze^4 + 1342*ze^5) - 
             2*x^2*(13860 + 43470*ze - 518025*ze^2 + 1066570*ze^3 - 925914*
                ze^4 + 402602*ze^5 - 99218*ze^6 + 13984*ze^7) - 
             x^4*(13860 + 78750*ze - 847275*ze^2 + 2577830*ze^3 - 3402434*
                ze^4 + 2136194*ze^5 - 637266*ze^6 + 89308*ze^7)) - 
           8*c2^2*(-1 + ze)*(-20790 + 68985*ze - 309645*ze^2 + 820320*ze^3 - 
             1030489*ze^4 + 632257*ze^5 - 180758*ze^6 + 60*x^10*(-1 + ze)^2*
              ze^6 + 27177*ze^7 - 30*x^12*(-1 + ze)*ze^7 - 9338*ze^8 + 
             2122*ze^9 + 15*x^8*ze^4*(-12 - 301*ze - 288*ze^2 + 1793*ze^3 - 
               1590*ze^4 + 380*ze^5) + 5*x^6*ze^3*(-1818 + 351*ze + 43239*
                ze^2 - 121175*ze^3 + 133135*ze^4 - 64304*ze^5 + 10536*ze^6) + 
             x^2*ze*(35280 - 367920*ze + 1497000*ze^2 - 2714480*ze^3 + 
               2472983*ze^4 - 1292633*ze^5 + 541361*ze^6 - 202164*ze^7 + 
               31212*ze^8) + x^4*ze*(-20790 - 26685*ze + 650310*ze^2 - 
               2177515*ze^3 + 3365991*ze^4 - 2942014*ze^5 + 1675522*ze^6 - 
               645078*ze^7 + 118702*ze^8)) + 4*c2^6*(-46830 + 72225*ze - 
             455485*ze^2 + 1767870*ze^3 - 2672232*ze^4 + 1787861*ze^5 - 
             434965*ze^6 + 60*x^10*(-1 + ze)^2*ze^6 - 43500*ze^7 + 
             24560*ze^8 + 480*ze^9 + 48*ze^10 + 30*x^8*ze^4*(-34 - 77*ze + 
               430*ze^2 - 478*ze^3 + 159*ze^4 - 6*ze^5 + 6*ze^6) + 
             10*x^6*ze^3*(-414 + 2619*ze - 8286*ze^2 + 13338*ze^3 - 9920*
                ze^4 + 2499*ze^5 + 48*ze^6 + 116*ze^7) + 
             2*x^4*ze*(-34650 + 128655*ze - 12285*ze^2 - 625975*ze^3 + 
               1150030*ze^4 - 800727*ze^5 + 193906*ze^6 - 2122*ze^7 + 2830*
                ze^8 + 354*ze^9) + x^2*ze*(97020 - 819930*ze + 2997600*ze^2 - 
               5265945*ze^3 + 4465471*ze^4 - 1509064*ze^5 - 59644*ze^6 + 
               91764*ze^7 + 2296*ze^8 + 368*ze^9)) - 
           2*c2^4*(-169470 + 804015*ze - 3397095*ze^2 + 9373025*ze^3 - 
             14291537*ze^4 + 12240178*ze^5 - 5925731*ze^6 + 1537779*ze^7 - 
             164596*ze^8 - 7430*ze^9 + 892*ze^10 - 30*x^12*(-1 + ze)^2*ze^7*
              (-3 + 2*ze) + 60*x^10*(-1 + ze)^2*ze^6*(5 - 5*ze + 6*ze^2) - 
             30*x^8*ze^4*(102 + 506*ze - 1198*ze^2 - 832*ze^3 + 3217*ze^4 - 
               2285*ze^5 + 490*ze^6) - 20*x^6*ze^3*(960 - 2193*ze - 15033*
                ze^2 + 66808*ze^3 - 109482*ze^4 + 88428*ze^5 - 33964*ze^6 + 
               4476*ze^7) + x^4*ze*(-166320 + 287430*ze + 2485035*ze^2 - 
               11290715*ze^3 + 19968423*ze^4 - 18278808*ze^5 + 9346501*ze^6 - 
               2951238*ze^7 + 692670*ze^8 - 92948*ze^9) - 
             2*x^2*ze*(-192420 + 1743390*ze - 6772555*ze^2 + 13392665*ze^3 - 
               14325491*ze^4 + 8244598*ze^5 - 2353077*ze^6 + 280138*ze^7 - 
               19222*ze^8 + 2004*ze^9))) + 
         c1^4*(60*(-1 + c2^2)*x^12*(1 + 2*c2^2*(-1 + ze))*(-1 + ze)^2*ze^7 + 
           c2^14*(-60 + 30*ze + 10*ze^2 + 5*ze^3 + 3*ze^4 + 2*ze^5 + 
             10*ze^6) + c2^12*(6660 + 570*ze - 8270*ze^2 + 810*ze^3 + 
             246*ze^4 + 94*ze^5 - 54*ze^6 + 224*ze^7 - 280*ze^8) + 
           c2^10*(36060 - 363630*ze + 502130*ze^2 - 88675*ze^3 - 83637*ze^4 - 
             2808*ze^5 + 174*ze^6 + 246*ze^7 + 138*ze^8 + 32*ze^9) - 
           2*c2^8*(37230 - 269625*ze - 582195*ze^2 + 2635135*ze^3 - 
             2742032*ze^4 + 1034944*ze^5 - 134581*ze^6 + 19130*ze^7 + 
             2077*ze^8 - 28*ze^9 + 8*ze^10) + 2*c2^6*(-150150 + 1018455*ze - 
             5688765*ze^2 + 13483085*ze^3 - 15063993*ze^4 + 8775075*ze^5 - 
             3051051*ze^6 + 805130*ze^7 - 128064*ze^8 + 392*ze^9 + 
             24*ze^10) + 2*c2^2*(-169470 + 804015*ze - 3397095*ze^2 + 
             9373025*ze^3 - 14291537*ze^4 + 12240178*ze^5 - 5925731*ze^6 + 
             1537779*ze^7 - 164596*ze^8 - 7430*ze^9 + 892*ze^10) - 
           4*c2^4*(-147630 + 945825*ze - 4374725*ze^2 + 11067445*ze^3 - 
             15535443*ze^4 + 13198149*ze^5 - 7246653*ze^6 + 2498634*ze^7 - 
             397470*ze^8 - 9506*ze^9 + 1434*ze^10) - 
           2*(-13860 - 134190*ze + 626640*ze^2 - 824085*ze^3 + 129054*ze^4 + 
             618735*ze^5 - 582590*ze^6 + 198106*ze^7 - 10588*ze^8 - 
             9102*ze^9 + 1880*ze^10) + 120*(-1 + c2^2)*x^10*(-1 + ze)^2*ze^6*
            (2 + c2^4 - ze + c2^2*(-3 + 4*ze - 6*ze^2)) + 60*x^8*(-1 + ze)*
            ze^4*(-4 - 220*ze - 160*ze^2 + 809*ze^3 - 475*ze^4 + 44*ze^5 + 
             c2^6*(58 - 42*ze - 70*ze^2 + 31*ze^3) + c2^2*(102 + 608*ze - 590*
                ze^2 - 1422*ze^3 + 1795*ze^4 - 490*ze^5) + 
             2*c2^4*(-106 + 27*ze + 10*ze^2 + 451*ze^3 - 500*ze^4 + 159*
                ze^5)) + 20*x^6*ze^3*(2706 - 9933*ze - 8094*ze^2 + 
             70438*ze^3 - 105112*ze^4 + 65383*ze^5 - 16044*ze^6 + 656*ze^7 + 
             c2^8*(690 - 2253*ze + 2538*ze^2 - 1018*ze^3 + 12*ze^4 + 39*
                ze^5 - 8*ze^6) + 2*c2^6*(414 - 7551*ze + 25587*ze^2 - 35180*
                ze^3 + 21791*ze^4 - 5159*ze^5 + 18*ze^6 + 80*ze^7) + 
             6*c2^4*(-776 + 7505*ze - 24710*ze^2 + 39546*ze^3 - 34881*ze^4 + 
               17796*ze^5 - 5068*ze^6 + 588*ze^7) - 2*c2^2*(960 - 2193*ze - 
               15033*ze^2 + 66808*ze^3 - 109482*ze^4 + 88428*ze^5 - 33964*
                ze^6 + 4476*ze^7)) + 2*x^2*ze*(c2^12*(120 + 30*ze - 90*ze^2 - 
               25*ze^3 - 11*ze^4 - 28*ze^5 - 16*ze^6 + 20*ze^7) - 
             c2^8*(72120 - 651930*ze + 1938000*ze^2 - 2434665*ze^3 + 1360321*
                ze^4 - 330216*ze^5 + 41740*ze^6 + 4384*ze^7 + 120*ze^8) + 
             2*(25200 - 140280*ze + 52505*ze^2 + 721990*ze^3 - 1534390*ze^4 + 
               1293086*ze^5 - 439546*ze^6 - 14775*ze^7 + 43546*ze^8 - 7336*
                ze^9) + 2*c2^10*(-6660 + 18240*ze - 10675*ze^2 + 20*ze^3 - 
               1372*ze^4 + 144*ze^5 - 161*ze^6 + 497*ze^7 - 88*ze^8 + 40*
                ze^9) + 4*c2^6*(140880 - 1098510*ze + 3478195*ze^2 - 5662400*
                ze^3 + 5253575*ze^4 - 2951779*ze^5 + 1002285*ze^6 - 163117*
                ze^7 + 678*ze^8 + 124*ze^9) - 2*c2^2*(-192420 + 1743390*ze - 
               6772555*ze^2 + 13392665*ze^3 - 14325491*ze^4 + 8244598*ze^5 - 
               2353077*ze^6 + 280138*ze^7 - 19222*ze^8 + 2004*ze^9) - 
             2*c2^4*(455280 - 3916950*ze + 14300530*ze^2 - 27769895*ze^3 + 
               31278793*ze^4 - 20875752*ze^5 + 7723622*ze^6 - 1112432*ze^7 - 
               97304*ze^8 + 13988*ze^9)) - 2*x^4*ze*(-41580 + 136770*ze + 
             252975*ze^2 - 2268850*ze^3 + 5276097*ze^4 - 6011660*ze^5 + 
             3522594*ze^6 - 885264*ze^7 - 9802*ze^8 + 28720*ze^9 + 
             c2^10*ze*(3750 - 8055*ze + 4205*ze^2 + 65*ze^3 - 28*ze^4 - 71*
                ze^5 + 135*ze^6 - 16*ze^7) - 2*c2^6*(-83160 + 279900*ze + 
               197925*ze^2 - 2462530*ze^3 + 4978319*ze^4 - 4636004*ze^5 + 
               2099730*ze^6 - 376919*ze^7 + 2636*ze^8 + 172*ze^9) + 
             c2^8*(-41580 + 212850*ze - 489615*ze^2 + 575870*ze^3 - 312693*
                ze^4 + 39672*ze^5 + 11570*ze^6 + 4409*ze^7 - 908*ze^8 + 488*
                ze^9) + 4*c2^4*(-62370 + 108945*ze + 975315*ze^2 - 4524310*
                ze^3 + 8190758*ze^4 - 7541500*ze^5 + 3512407*ze^6 - 647529*
                ze^7 - 17713*ze^8 + 6027*ze^9) + c2^2*(166320 - 287430*ze - 
               2485035*ze^2 + 11290715*ze^3 - 19968423*ze^4 + 18278808*ze^5 - 
               9346501*ze^6 + 2951238*ze^7 - 692670*ze^8 + 92948*ze^9)))))/
      (240*(-1 + c1)^3*(1 + c1)^3*(-1 + c2)^3*(1 + c2)^3*(-1 + ze)^2*ze^7*
       (c1^2 + c2^2 + 4*(-1 + ze)*ze + 2*c1*c2*(-1 + 2*ze))) + 
     ((c1 + c2)*(c2^18 + c1^18*(1 + 9*c2^2 + 19*c2^4 + 3*c2^6) + 
        c2^16*(9 - 4*(9 + 2*x^2)*ze + (27 + 14*x^2 + 3*x^4)*ze^2) - 
        4*(1 + 6*x^2 + x^4)*(-1 + ze)^2*ze^6*(1 - 4*(1 + 7*x^2)*ze + 
          (6 + 84*x^2 + 70*x^4)*ze^2 - 4*(1 + 21*x^2 + 35*x^4 + 7*x^6)*ze^3 + 
          2*(1 + 6*x^2 + x^4)^2*ze^4) + c2^14*(19 - 4*(46 + 15*x^2)*ze + 
          4*(131 + 65*x^2 + 2*x^4)*ze^2 - 4*(142 + 112*x^2 + 25*x^4 + 2*x^6)*
           ze^3 + (205 + 232*x^2 + 113*x^4 + 10*x^6 + 2*x^8)*ze^4) + 
        c2^12*(3 - 4*(65 + 28*x^2)*ze + (1605 + 1274*x^2 + 129*x^4)*ze^2 + 
          2*(-1957 - 1902*x^2 - 169*x^4 + 8*x^6)*ze^3 + 
          (4705 + 5806*x^2 + 1187*x^4 + 68*x^6)*ze^4 - 
          2*(1377 + 2221*x^2 + 1040*x^4 + 165*x^6 + 21*x^8)*ze^5 + 
          2*(310 + 639*x^2 + 521*x^4 + 117*x^6 + 21*x^8)*ze^6) + 
        4*c1^17*c2*(-5 + (10 + 3*x^2)*ze + c2^6*(-9 + 13*ze) + 
          c2^2*(-31 + 5*(13 + 2*x^2)*ze) + c2^4*(-67 + (104 + 3*x^2)*ze)) + 
        c1^16*(9 - 4*(9 + 2*x^2)*ze + (27 + 14*x^2 + 3*x^4)*ze^2 + 
          2*c2^8*(99 - 260*ze + 178*ze^2) + 
          c2^6*(1753 - 4*(1262 + 39*x^2)*ze + 4*(943 + 55*x^2)*ze^2) + 
          c2^4*(781 - 4*(863 + 148*x^2)*ze + (3363 + 926*x^2 + 15*x^4)*
             ze^2) + c2^2*(107 - 12*(56 + 17*x^2)*ze + 
            (722 + 408*x^2 + 30*x^4)*ze^2)) + 2*c1^15*c2*
         (-62 + 6*(55 + 8*x^2)*ze - 2*(315 + 152*x^2 + 21*x^4)*ze^2 + 
          (351 + 298*x^2 + 81*x^4 + 4*x^6)*ze^3 + 
          2*c2^8*(-165 + 585*ze - 712*ze^2 + 301*ze^3) + 
          4*c2^6*(-881 + 2*(1751 + 57*x^2)*ze - (4781 + 295*x^2)*ze^2 + 
            (2263 + 198*x^2)*ze^3) + c2^4*(-1496 + 4*(2633 + 504*x^2)*ze - 
            2*(10221 + 2944*x^2 + 51*x^4)*ze^2 + (12269 + 4430*x^2 + 141*x^4)*
             ze^3) + 2*c2^2*(18 + 4*(201 + 85*x^2)*ze - 
            2*(1307 + 781*x^2 + 60*x^4)*ze^2 + (1907 + 1492*x^2 + 189*x^4 + 
              2*x^6)*ze^3)) + c1^14*(19 - 4*(46 + 15*x^2)*ze + 
          4*(131 + 65*x^2 + 2*x^4)*ze^2 - 4*(142 + 112*x^2 + 25*x^4 + 2*x^6)*
           ze^3 + (205 + 232*x^2 + 113*x^4 + 10*x^6 + 2*x^8)*ze^4 + 
          c2^10*(1485 - 6240*ze + 9968*ze^2 - 7224*ze^3 + 2030*ze^4) + 
          c2^8*(19459 - 20*(4702 + 159*x^2)*ze + 4*(43491 + 2795*x^2)*ze^2 - 
            4*(36775 + 3364*x^2)*ze^3 + 14*(3467 + 400*x^2)*ze^4) + 
          c2^6*(7846 - 16*(4927 + 1047*x^2)*ze + 4*(56211 + 16984*x^2 + 
              309*x^4)*ze^2 - 2*(129217 + 46958*x^2 + 1557*x^4)*ze^3 + 
            (106897 + 44678*x^2 + 2037*x^4)*ze^4) + 
          c2^4*(-3350 - 40*(2 + 119*x^2)*ze + 8*(6197 + 4914*x^2 + 415*x^4)*
             ze^2 - 8*(12119 + 9946*x^2 + 1255*x^4 + 14*x^6)*ze^3 + 
            (51003 + 47644*x^2 + 7683*x^4 + 154*x^6)*ze^4) + 
          c2^2*(781 - 80*(49 + x^2)*ze + 4*(3009 + 1240*x^2 + 171*x^4)*ze^2 - 
            2*(8581 + 7226*x^2 + 1717*x^4 + 76*x^6)*ze^3 + 
            (7943 + 9686*x^2 + 3239*x^4 + 220*x^6 + 6*x^8)*ze^4)) + 
        2*c1^13*c2*(-134 + 2*(672 + 197*x^2)*ze + 4*(-1109 - 441*x^2 + 2*x^4)*
           ze^2 + (7530 + 5052*x^2 + 786*x^4 + 40*x^6)*ze^3 - 
          2*(3117 + 3418*x^2 + 1247*x^4 + 148*x^6 + 4*x^8)*ze^4 + 
          (1913 + 2994*x^2 + 1721*x^4 + 256*x^6 + 20*x^8)*ze^5 + 
          2*c2^10*(-594 + 2730*ze - 4984*ze^2 + 4515*ze^3 - 2030*ze^4 + 
            364*ze^5) + 2*c2^8*(-9757 + 15*(3544 + 123*x^2)*ze - 
            8*(14607 + 965*x^2)*ze^2 + 14*(9295 + 876*x^2)*ze^3 - 
            126*(587 + 70*x^2)*ze^4 + 14*(1243 + 175*x^2)*ze^5) + 
          c2^6*(-7556 + 40*(2545 + 593*x^2)*ze - 2*(186117 + 58760*x^2 + 
              1107*x^4)*ze^2 + (600163 + 221202*x^2 + 7563*x^4)*ze^3 - 
            2*(229487 + 94426*x^2 + 4395*x^4)*ze^4 + 
            (137583 + 62402*x^2 + 3519*x^4)*ze^5) + 
          c2^4*(9280 + 4*(-7268 + 1135*x^2)*ze - 4*(9395 + 17543*x^2 + 
              1698*x^4)*ze^2 + 4*(56975 + 55557*x^2 + 7212*x^4 + 83*x^6)*
             ze^3 - 2*(139997 + 132866*x^2 + 20617*x^4 + 412*x^6)*ze^4 + 
            (108499 + 110666*x^2 + 20027*x^4 + 536*x^6)*ze^5) + 
          c2^2*(-1496 - 20*(-205 + 94*x^2)*ze - 2*(7547 + 1616*x^2 + 557*x^4)*
             ze^2 + (50101 + 46470*x^2 + 12235*x^4 + 532*x^6)*ze^3 - 
            2*(32147 + 41494*x^2 + 13141*x^4 + 816*x^6 + 16*x^8)*ze^4 + 
            (25889 + 40990*x^2 + 15773*x^4 + 1192*x^6 + 52*x^8)*ze^5)) + 
        c1^12*(3 - 4*(65 + 28*x^2)*ze + (1605 + 1274*x^2 + 129*x^4)*ze^2 + 
          2*(-1957 - 1902*x^2 - 169*x^4 + 8*x^6)*ze^3 + 
          (4705 + 5806*x^2 + 1187*x^4 + 68*x^6)*ze^4 - 
          2*(1377 + 2221*x^2 + 1040*x^4 + 165*x^6 + 21*x^8)*ze^5 + 
          2*(310 + 639*x^2 + 521*x^4 + 117*x^6 + 21*x^8)*ze^6 + 
          28*c2^12*(-1 + ze)^4*(99 - 72*ze + 8*ze^2) + 
          c2^10*(58641 - 24*(14218 + 501*x^2)*ze + 56*(14673 + 985*x^2)*
             ze^2 - 28*(37423 + 3588*x^2)*ze^3 + 1890*(395 + 48*x^2)*ze^4 - 
            56*(5041 + 725*x^2)*ze^5 + 56*(797 + 129*x^2)*ze^6) + 
          c2^8*(22627 - 20*(19333 + 4844*x^2)*ze + 3*(553671 + 181030*x^2 + 
              3491*x^4)*ze^2 - 16*(203761 + 76194*x^2 + 2661*x^4)*ze^3 + 
            2*(1677671 + 687760*x^2 + 32580*x^4)*ze^4 - 
            8*(222613 + 98142*x^2 + 5571*x^4)*ze^5 + 
            4*(97241 + 45884*x^2 + 2895*x^4)*ze^6) + 
          c2^6*(-58698 + (278448 - 6448*x^2)*ze + 4*(-43769 + 81664*x^2 + 
              9353*x^4)*ze^2 - 4*(268637 + 358382*x^2 + 48745*x^4 + 572*x^6)*
             ze^3 + (2421527 + 2484304*x^2 + 380223*x^4 + 7542*x^6)*ze^4 - 
            2*(980612 + 981955*x^2 + 166342*x^4 + 4227*x^6)*ze^5 + 
            2*(282193 + 296949*x^2 + 55835*x^4 + 1647*x^6)*ze^6) + 
          c2^4*(7846 + 40*(371 + 676*x^2)*ze + 2*(-54753 - 43750*x^2 + 
              483*x^4)*ze^2 - 2*(12749 + 84858*x^2 + 41689*x^4 + 2020*x^6)*
             ze^3 + (509667 + 884302*x^2 + 308105*x^4 + 18216*x^6 + 318*x^8)*
             ze^4 - 2*(306713 + 527975*x^2 + 194560*x^4 + 13287*x^6 + 
              441*x^8)*ze^5 + 2*(106142 + 197917*x^2 + 82297*x^4 + 6263*x^6 + 
              341*x^8)*ze^6) + c2^2*(1753 - 136*(132 + 35*x^2)*ze + 
            (58172 + 15720*x^2 - 1300*x^4)*ze^2 - 4*(27981 + 12630*x^2 + 
              878*x^4 + 26*x^6)*ze^3 + (145989 + 140532*x^2 + 46653*x^4 + 
              5278*x^6 + 26*x^8)*ze^4 - 2*(52602 + 82213*x^2 + 41870*x^4 + 
              6257*x^6 + 170*x^8)*ze^5 + (29178 + 61878*x^2 + 41290*x^4 + 
              7242*x^6 + 396*x^8)*ze^6)) + 4*c2^2*ze^5*
         (-16 + 89*ze - 214*ze^2 + 289*ze^3 - 246*ze^4 + 140*ze^5 + 
          6*x^12*(-1 + ze)^2*ze^5 - 48*ze^6 + 6*ze^7 + 
          2*x^10*ze^3*(-3 - 46*ze + 157*ze^2 - 162*ze^3 + 54*ze^4) + 
          2*x^8*ze^2*(-31 + 407*ze - 1437*ze^2 + 2108*ze^3 - 1380*ze^4 + 
            333*ze^5) + 2*x^6*ze*(27 - 858*ze + 4355*ze^2 - 8942*ze^3 + 
            8874*ze^4 - 4212*ze^5 + 756*ze^6) + 2*x^2*(-5 + 219*ze - 
            1146*ze^2 + 2555*ze^3 - 2940*ze^4 + 1785*ze^5 - 522*ze^6 + 
            54*ze^7) + x^4*(-18 + 895*ze - 6212*ze^2 + 17187*ze^3 - 
            23712*ze^4 + 17014*ze^5 - 5820*ze^6 + 666*ze^7)) + 
        c2^10*ze*(-32 + 1354*ze - 7068*ze^2 + 15871*ze^3 - 19280*ze^4 + 
          13318*ze^5 - 4912*ze^6 + 12*x^10*(-1 + ze)*ze^6 + 740*ze^7 + 
          4*x^8*ze^3*(1 + 9*ze + 70*ze^2 - 163*ze^3 + 80*ze^4) + 
          2*x^6*ze^2*(-48 - 57*ze + 411*ze^2 + 515*ze^3 - 1546*ze^4 + 
            740*ze^5) + x^4*ze*(158 - 2556*ze + 6579*ze^2 - 10384*ze^3 + 
            14810*ze^4 - 12276*ze^5 + 3684*ze^6) + 
          2*x^2*(-6 + 720*ze - 5404*ze^2 + 14376*ze^3 - 20213*ze^4 + 
            16681*ze^5 - 7512*ze^6 + 1378*ze^7)) + 
        2*c1^11*c2*(-18 + 2*(801 + 338*x^2)*ze - 
          2*(5585 + 4152*x^2 + 407*x^4)*ze^2 + (30835 + 26826*x^2 + 
            2019*x^4 - 88*x^6)*ze^3 + (-46870 - 48912*x^2 - 5714*x^4 + 
            316*x^6)*ze^4 + (42141 + 60104*x^2 + 20333*x^4 + 2786*x^6 + 
            148*x^8)*ze^5 - 4*(5143 + 10275*x^2 + 6666*x^4 + 1521*x^6 + 
            135*x^8)*ze^6 + 2*(2038 + 5421*x^2 + 5303*x^4 + 1515*x^6 + 
            187*x^8)*ze^7 + 2*c2^12*(-594 + 2730*ze - 4984*ze^2 + 4515*ze^3 - 
            2030*ze^4 + 364*ze^5) + 8*c2^10*(-4191 + 42*(593 + 21*x^2)*ze - 
            7*(8817 + 595*x^2)*ze^2 + 70*(1172 + 113*x^2)*ze^3 - 
            35*(1783 + 218*x^2)*ze^4 + 14*(1899 + 275*x^2)*ze^5 - 
            7*(803 + 131*x^2)*ze^6 + 14*(29 + 5*x^2)*ze^7) + 
          c2^8*(-13926 + 6*(46707 + 12262*x^2)*ze - 12*(110013 + 36788*x^2 + 
              719*x^4)*ze^2 + 56*(51422 + 19428*x^2 + 687*x^4)*ze^3 - 
            2*(1717547 + 704398*x^2 + 33753*x^4)*ze^4 + 
            (2318269 + 1009662*x^2 + 57885*x^4)*ze^5 - 
            8*(104135 + 47391*x^2 + 2992*x^4)*ze^6 + 
            4*(30973 + 14578*x^2 + 929*x^4)*ze^7) + 
          2*c2^6*(31534 - 12*(15067 + 245*x^2)*ze - 2*(-128903 + 67823*x^2 + 
              9284*x^4)*ze^2 + (344487 + 765952*x^2 + 109645*x^4 + 1302*x^6)*
             ze^3 - 2*(726206 + 830551*x^2 + 127156*x^4 + 2499*x^6)*ze^4 + 
            (1762920 + 1793639*x^2 + 291754*x^4 + 7111*x^6)*ze^5 - 
            2*(484656 + 486641*x^2 + 83522*x^4 + 2213*x^6)*ze^6 + 
            (204199 + 212995*x^2 + 38741*x^4 + 1025*x^6)*ze^7) + 
          2*c2^2*(-1762 + 4*(4563 + 1103*x^2)*ze + (-52330 - 4742*x^2 + 
              2632*x^4)*ze^2 - 2*(-38445 + 6400*x^2 + 5216*x^4 + 206*x^6)*
             ze^3 + 2*(-55370 - 29681*x^2 - 13560*x^4 - 2161*x^6 + 22*x^8)*
             ze^4 + (152564 + 245133*x^2 + 136906*x^4 + 20237*x^6 + 216*x^8)*
             ze^5 - 2*(56164 + 127877*x^2 + 82078*x^4 + 13347*x^6 + 378*x^8)*
             ze^6 + (29651 + 82345*x^2 + 61363*x^4 + 11099*x^6 + 518*x^8)*
             ze^7) + c2^4*(-7556 - 8*(8533 + 6163*x^2)*ze + 
            (468446 + 270032*x^2 + 8162*x^4)*ze^2 + 
            (-815747 - 235074*x^2 + 73587*x^4 + 4876*x^6)*ze^3 - 
            4*(-33968 + 235985*x^2 + 115483*x^4 + 6907*x^6 + 122*x^8)*ze^4 + 
            6*(163353 + 386539*x^2 + 149149*x^4 + 9321*x^6 + 290*x^8)*ze^5 - 
            4*(241797 + 478111*x^2 + 186534*x^4 + 12263*x^6 + 551*x^8)*ze^6 + 
            2*(136014 + 272811*x^2 + 115615*x^4 + 7865*x^6 + 527*x^8)*
             ze^7)) - 2*c2^4*ze^4*(-89 + 838*ze - 2878*ze^2 + 5016*ze^3 - 
          5122*ze^4 + 3312*ze^5 - 1328*ze^6 + 12*x^12*(-1 + ze)^2*ze^6 + 
          240*ze^7 + 12*ze^8 + 12*x^10*ze^4*(-6 - 9*ze + 55*ze^2 - 58*ze^3 + 
            18*ze^4) + 2*x^8*ze^2*(-69 + 741*ze - 1337*ze^2 - 532*ze^3 + 
            3092*ze^4 - 2560*ze^5 + 666*ze^6) + 2*x^6*ze*(114 - 3819*ze + 
            17105*ze^2 - 28734*ze^3 + 18800*ze^4 + 100*ze^5 - 5080*ze^6 + 
            1512*ze^7) + 2*x^2*(-90 + 2892*ze - 15765*ze^2 + 37539*ze^3 - 
            47114*ze^4 + 32246*ze^5 - 11086*ze^6 + 1268*ze^7 + 108*ze^8) + 
          2*x^4*(-33 + 2587*ze - 20480*ze^2 + 61083*ze^3 - 89994*ze^4 + 
            69740*ze^5 - 26082*ze^6 + 2516*ze^7 + 666*ze^8)) + 
        c2^8*ze^2*(122 - 3266*ze + 15575*ze^2 - 33150*ze^3 + 39016*ze^4 - 
          27400*ze^5 + 11568*ze^6 - 2720*ze^7 + 256*ze^8 + 
          8*x^10*ze^5*(3 + 9*ze - 23*ze^2 + 11*ze^3) + 
          2*x^8*ze^2*(1 - 25*ze - 269*ze^2 + 162*ze^3 + 1110*ze^4 - 
            1472*ze^5 + 496*ze^6) + 2*x^6*ze*(-12 + 752*ze - 1459*ze^2 - 
            2455*ze^3 + 4906*ze^4 + 1068*ze^5 - 4408*ze^6 + 1608*ze^7) + 
          2*x^2*(58 - 3434*ze + 21983*ze^2 - 56295*ze^3 + 76591*ze^4 - 
            62086*ze^5 + 30660*ze^6 - 8428*ze^7 + 940*ze^8) + 
          x^4*(6 - 1770*ze + 18773*ze^2 - 52348*ze^3 + 71042*ze^4 - 
            66780*ze^5 + 51036*ze^6 - 24800*ze^7 + 4832*ze^8)) + 
        2*c2^6*ze^3*(-104 + 1785*ze - 7658*ze^2 + 15157*ze^3 - 16524*ze^4 + 
          10640*ze^5 - 4220*ze^6 + 1112*ze^7 + 4*x^12*(-1 + ze)^2*ze^7 - 
          192*ze^8 + 4*ze^9 + 2*x^10*ze^4*(-3 - 51*ze + 56*ze^2 + 86*ze^3 - 
            124*ze^4 + 36*ze^5) + 2*x^8*ze^2*(-14 + 153*ze + 325*ze^2 - 
            1596*ze^3 + 1286*ze^4 + 432*ze^5 - 808*ze^6 + 222*ze^7) + 
          x^6*ze*(98 - 3935*ze + 13789*ze^2 - 10574*ze^3 - 11064*ze^4 + 
            16456*ze^5 - 2408*ze^6 - 3376*ze^7 + 1008*ze^8) + 
          x^2*(-180 + 7194*ze - 42251*ze^2 + 105759*ze^3 - 141172*ze^4 + 
            109222*ze^5 - 50264*ze^6 + 13500*ze^7 - 1880*ze^8 + 72*ze^9) + 
          x^4*(-26 + 3448*ze - 30592*ze^2 + 90093*ze^3 - 127734*ze^4 + 
            101504*ze^5 - 51696*ze^6 + 19524*ze^7 - 4968*ze^8 + 444*ze^9)) + 
        c1^10*(c2^14*(1485 - 6240*ze + 9968*ze^2 - 7224*ze^3 + 2030*ze^4) + 
          c2^12*(58641 - 24*(14218 + 501*x^2)*ze + 56*(14673 + 985*x^2)*
             ze^2 - 28*(37423 + 3588*x^2)*ze^3 + 1890*(395 + 48*x^2)*ze^4 - 
            56*(5041 + 725*x^2)*ze^5 + 56*(797 + 129*x^2)*ze^6) + 
          2*c2^10*(14817 - 48*(6593 + 1759*x^2)*ze + 
            84*(18291 + 6164*x^2 + 121*x^4)*ze^2 - 14*(247537 + 93870*x^2 + 
              3333*x^4)*ze^3 + (4325897 + 1775098*x^2 + 85395*x^4)*ze^4 - 
            16*(195675 + 84937*x^2 + 4890*x^4)*ze^5 + 
            2*(638213 + 287290*x^2 + 18265*x^4)*ze^6 - 
            4*(64609 + 29318*x^2 + 1889*x^4)*ze^7 + 
            2*(8695 + 3722*x^2 + 183*x^4)*ze^8) + 
          2*c2^8*(-98054 + 2*(308432 + 9765*x^2)*ze + 
            (-1122507 + 349036*x^2 + 55267*x^4)*ze^2 - 
            2*(246117 + 1172606*x^2 + 174713*x^4 + 2088*x^6)*ze^3 + 
            3*(1521597 + 1921870*x^2 + 295733*x^4 + 5768*x^6)*ze^4 - 
            (6982620 + 7273633*x^2 + 1158926*x^4 + 27421*x^6)*ze^5 + 
            (5107193 + 5033471*x^2 + 818267*x^4 + 20165*x^6)*ze^6 - 
            8*(232500 + 226641*x^2 + 36670*x^4 + 797*x^6)*ze^7 + 
            (264342 + 263336*x^2 + 41102*x^4 + 516*x^6)*ze^8) + 
          c2^6*(22627 + 48*(8473 + 4815*x^2)*ze - 4*(736931 + 393380*x^2 + 
              15557*x^4)*ze^2 - 2*(-3476621 - 1484426*x^2 + 55083*x^4 + 
              8260*x^6)*ze^3 + (-6341047 + 869154*x^2 + 1668373*x^4 + 
              107316*x^6 + 2066*x^8)*ze^4 - 4*(171119 + 2451624*x^2 + 
              1087169*x^4 + 63914*x^6 + 2110*x^8)*ze^5 + 
            4*(1388912 + 3310917*x^2 + 1271437*x^4 + 71375*x^6 + 3327*x^8)*
             ze^6 - 4*(940400 + 1883027*x^2 + 719179*x^4 + 37521*x^6 + 
              2465*x^8)*ze^7 + 4*(198765 + 396742*x^2 + 160482*x^4 + 
              7174*x^6 + 789*x^8)*ze^8) + c2^2*(198 - 16*(1125 + 467*x^2)*
             ze + 4*(34269 + 24196*x^2 + 2319*x^4)*ze^2 + 
            2*(-200437 - 154334*x^2 - 9353*x^4 + 424*x^6)*ze^3 + 
            (637957 + 495526*x^2 - 10399*x^4 - 11672*x^6 + 12*x^8)*ze^4 - 
            4*(167983 + 173228*x^2 + 29159*x^4 + 2330*x^6 + 116*x^8)*ze^5 + 
            4*(123085 + 211457*x^2 + 117862*x^4 + 26577*x^6 + 1235*x^8)*
             ze^6 + 4*(-53986 - 141751*x^2 - 124543*x^4 - 34431*x^6 - 
              2399*x^8 + 6*x^10)*ze^7 + 4*(9838 + 34922*x^2 + 40531*x^4 + 
              12838*x^6 + 1229*x^8 - 6*x^10)*ze^8) + 
          c2^4*(19459 - 16*(12669 + 2825*x^2)*ze + (478148 - 79760*x^2 - 
              42868*x^4)*ze^2 + 4*(-9206 + 299592*x^2 + 77817*x^4 + 2554*x^6)*
             ze^3 - (881417 + 2198016*x^2 + 348925*x^4 - 16166*x^6 + 
              1114*x^8)*ze^4 + 4*(83406 - 57203*x^2 - 283149*x^4 - 
              55355*x^6 + 49*x^8)*ze^5 + 8*(138789 + 493455*x^2 + 
              382280*x^4 + 59870*x^6 + 932*x^8)*ze^6 - 
            4*(274208 + 885946*x^2 + 650271*x^4 + 102391*x^6 + 2925*x^8 + 
              3*x^10)*ze^7 + 4*(69834 + 237121*x^2 + 187252*x^4 + 31328*x^6 + 
              1262*x^8 + 3*x^10)*ze^8) + ze*(-32 + 1354*ze - 7068*ze^2 + 
            15871*ze^3 - 19280*ze^4 + 13318*ze^5 - 4912*ze^6 + 
            12*x^10*(-1 + ze)*ze^6 + 740*ze^7 + 4*x^8*ze^3*
             (1 + 9*ze + 70*ze^2 - 163*ze^3 + 80*ze^4) + 
            2*x^6*ze^2*(-48 - 57*ze + 411*ze^2 + 515*ze^3 - 1546*ze^4 + 
              740*ze^5) + x^4*ze*(158 - 2556*ze + 6579*ze^2 - 10384*ze^3 + 
              14810*ze^4 - 12276*ze^5 + 3684*ze^6) + 
            2*x^2*(-6 + 720*ze - 5404*ze^2 + 14376*ze^3 - 20213*ze^4 + 
              16681*ze^5 - 7512*ze^6 + 1378*ze^7))) + 
        2*c1^9*(2*c2^15*(-165 + 585*ze - 712*ze^2 + 301*ze^3) + 
          2*c2^13*(-9757 + 15*(3544 + 123*x^2)*ze - 8*(14607 + 965*x^2)*
             ze^2 + 14*(9295 + 876*x^2)*ze^3 - 126*(587 + 70*x^2)*ze^4 + 
            14*(1243 + 175*x^2)*ze^5) + c2^11*(-13926 + 6*(46707 + 12262*x^2)*
             ze - 12*(110013 + 36788*x^2 + 719*x^4)*ze^2 + 
            56*(51422 + 19428*x^2 + 687*x^4)*ze^3 - 2*(1717547 + 704398*x^2 + 
              33753*x^4)*ze^4 + (2318269 + 1009662*x^2 + 57885*x^4)*ze^5 - 
            8*(104135 + 47391*x^2 + 2992*x^4)*ze^6 + 
            4*(30973 + 14578*x^2 + 929*x^4)*ze^7) - 
          2*c2^9*(-56650 + 30*(12222 + 439*x^2)*ze + 
            4*(-178023 + 46909*x^2 + 7870*x^4)*ze^2 - 
            4*(39324 + 336161*x^2 + 50855*x^4 + 609*x^6)*ze^3 + 
            2*(1308119 + 1721824*x^2 + 265647*x^4 + 5166*x^6)*ze^4 - 
            (4328893 + 4557644*x^2 + 721733*x^4 + 16890*x^6)*ze^5 + 
            4*(861992 + 845551*x^2 + 135147*x^4 + 3240*x^6)*ze^6 - 
            2*(723289 + 688495*x^2 + 106947*x^4 + 2173*x^6)*ze^7 + 
            4*(72091 + 67245*x^2 + 9205*x^4 + 83*x^6)*ze^8 + 
            4*(-4243 - 3991*x^2 - 289*x^4 + 11*x^6)*ze^9) + 
          c2^7*(-13926 - 10*(36471 + 18848*x^2)*ze + 
            10*(274619 + 142272*x^2 + 6077*x^4)*ze^2 + 
            (-7321585 - 3380526*x^2 - 22959*x^4 + 10716*x^6)*ze^3 - 
            2*(-4423143 - 791544*x^2 + 522725*x^4 + 37434*x^6 + 796*x^8)*
             ze^4 + (-3251287 + 6130480*x^2 + 3362533*x^4 + 190770*x^6 + 
              6976*x^8)*ze^5 - 4*(883827 + 2993259*x^2 + 1165952*x^4 + 
              57063*x^6 + 3059*x^8)*ze^6 + 2*(2252932 + 4702261*x^2 + 
              1670573*x^4 + 63719*x^6 + 5459*x^8)*ze^7 - 
            32*(58449 + 108942*x^2 + 37529*x^4 + 720*x^6 + 160*x^8)*ze^8 + 
            4*(65145 + 120946*x^2 + 42000*x^4 - 794*x^6 + 287*x^8)*ze^9) + 
          c2^5*(-19514 + (203744 + 42630*x^2)*ze + 4*(-95279 + 48925*x^2 + 
              13550*x^4)*ze^2 - 2*(451007 + 1153330*x^2 + 250727*x^4 + 
              7492*x^6)*ze^3 + 2*(2050861 + 3093016*x^2 + 609535*x^4 + 
              11266*x^6 + 788*x^8)*ze^4 - (5497561 + 6196576*x^2 + 
              357645*x^4 - 139338*x^6 + 2828*x^8)*ze^5 - 
            4*(-661556 + 23733*x^2 + 654540*x^4 + 118341*x^6 + 854*x^8)*
             ze^6 + 2*(254347 + 2410867*x^2 + 2087171*x^4 + 291095*x^6 + 
              5590*x^8 + 18*x^10)*ze^7 - 8*(105627 + 417250*x^2 + 
              314284*x^4 + 40386*x^6 + 1097*x^8 + 12*x^10)*ze^8 + 
            4*(46986 + 173337*x^2 + 134950*x^4 + 16944*x^6 + 504*x^8 + 
              15*x^10)*ze^9) - c2^3*(330 - 10*(3049 + 1250*x^2)*ze + 
            2*(123617 + 83920*x^2 + 7919*x^4)*ze^2 + 
            (-741973 - 504470*x^2 - 22541*x^4 + 1208*x^6)*ze^3 + 
            4*(271512 + 108361*x^2 - 51595*x^4 - 7881*x^6 + 12*x^8)*ze^4 + 
            (-923722 + 37702*x^2 + 462046*x^4 + 54802*x^6 + 668*x^8)*ze^5 + 
            4*(163929 + 92711*x^2 + 45328*x^4 + 27265*x^6 + 587*x^8)*ze^6 + 
            2*(-242528 - 598335*x^2 - 602553*x^4 - 178725*x^6 - 6631*x^8 + 
              36*x^10)*ze^7 - 16*(-14655 - 56968*x^2 - 66024*x^4 - 
              19568*x^6 - 1053*x^8 + 12*x^10)*ze^8 + 
            4*(-10665 - 52512*x^2 - 70428*x^4 - 22246*x^6 - 1619*x^8 + 
              30*x^10)*ze^9) + c2*ze*(160 - 7084*ze + 43380*ze^2 - 
            112634*ze^3 + 161235*ze^4 - 141576*ze^5 + 77482*ze^6 - 
            24128*ze^7 + 3128*ze^8 + 12*x^10*ze^6*(3 - 8*ze + 5*ze^2) + 
            8*x^8*ze^3*(-3 - 20*ze - 18*ze^2 + 424*ze^3 - 637*ze^4 + 
              251*ze^5) + 2*x^6*ze^2*(258 - 414*ze - 3919*ze^2 + 3898*ze^3 + 
              10467*ze^4 - 15916*ze^5 + 5684*ze^6) + 
            x^4*ze*(-792 + 14568*ze - 45090*ze^2 + 60431*ze^3 - 81144*ze^4 + 
              118366*ze^5 - 89944*ze^6 + 23728*ze^7) + 
            2*x^2*(30 - 3670*ze + 31406*ze^2 - 94460*ze^3 + 148254*ze^4 - 
              149498*ze^5 + 103127*ze^6 - 42404*ze^7 + 7246*ze^8))) + 
        2*c1*(2*c2^17*(-5 + (10 + 3*x^2)*ze) + 
          c2^15*(-62 + 6*(55 + 8*x^2)*ze - 2*(315 + 152*x^2 + 21*x^4)*ze^2 + 
            (351 + 298*x^2 + 81*x^4 + 4*x^6)*ze^3) + 
          c2^13*(-134 + 2*(672 + 197*x^2)*ze + 4*(-1109 - 441*x^2 + 2*x^4)*
             ze^2 + (7530 + 5052*x^2 + 786*x^4 + 40*x^6)*ze^3 - 
            2*(3117 + 3418*x^2 + 1247*x^4 + 148*x^6 + 4*x^8)*ze^4 + 
            (1913 + 2994*x^2 + 1721*x^4 + 256*x^6 + 20*x^8)*ze^5) + 
          c2^11*(-18 + 2*(801 + 338*x^2)*ze - 2*(5585 + 4152*x^2 + 407*x^4)*
             ze^2 + (30835 + 26826*x^2 + 2019*x^4 - 88*x^6)*ze^3 + 
            (-46870 - 48912*x^2 - 5714*x^4 + 316*x^6)*ze^4 + 
            (42141 + 60104*x^2 + 20333*x^4 + 2786*x^6 + 148*x^8)*ze^5 - 
            4*(5143 + 10275*x^2 + 6666*x^4 + 1521*x^6 + 135*x^8)*ze^6 + 
            2*(2038 + 5421*x^2 + 5303*x^4 + 1515*x^6 + 187*x^8)*ze^7) - 
          8*c2*ze^5*(-8 + 58*ze - 179*ze^2 + 308*ze^3 - 327*ze^4 + 227*ze^5 - 
            103*ze^6 + 24*ze^7 + x^10*ze^3*(-3 + 3*ze + 25*ze^2 - 49*ze^3 + 
              24*ze^4) + x^8*ze^2*(-31 + 349*ze - 1318*ze^2 + 2219*ze^3 - 
              1723*ze^4 + 504*ze^5) + x^6*ze*(27 - 855*ze + 4997*ze^2 - 
              12629*ze^3 + 16094*ze^4 - 10178*ze^5 + 2544*ze^6) + 
            x^2*(-5 + 214*ze - 1425*ze^2 + 4190*ze^3 - 6610*ze^4 + 
              5817*ze^5 - 2685*ze^6 + 504*ze^7) + x^4*(-9 + 463*ze - 
              3642*ze^2 + 12511*ze^3 - 22703*ze^4 + 22722*ze^5 - 11886*ze^6 + 
              2544*ze^7)) + 4*c2^3*ze^4*(-89 + 971*ze - 4122*ze^2 + 
            9120*ze^3 - 11846*ze^4 + 9617*ze^5 - 5046*ze^6 + 1682*ze^7 - 
            288*ze^8 + 6*x^10*(-1 + ze)^2*ze^4*(-9 + 9*ze + 16*ze^2) + 
            x^8*ze^2*(-138 + 1839*ze - 6486*ze^2 + 8971*ze^3 - 4486*ze^4 - 
              310*ze^5 + 608*ze^6) - 2*x^6*ze*(-114 + 4029*ze - 23392*ze^2 + 
              56590*ze^3 - 68419*ze^4 + 41966*ze^5 - 11462*ze^6 + 800*ze^7) + 
            x^4*(-66 + 5271*ze - 48666*ze^2 + 178807*ze^3 - 340212*ze^4 + 
              367516*ze^5 - 228964*ze^6 + 77892*ze^7 - 11584*ze^8) - 
            2*x^2*(90 - 3026*ze + 19450*ze^2 - 56613*ze^3 + 90607*ze^4 - 
              84944*ze^5 + 46625*ze^6 - 13999*ze^7 + 1808*ze^8)) + 
          c2^9*ze*(160 - 7084*ze + 43380*ze^2 - 112634*ze^3 + 161235*ze^4 - 
            141576*ze^5 + 77482*ze^6 - 24128*ze^7 + 3128*ze^8 + 
            12*x^10*ze^6*(3 - 8*ze + 5*ze^2) + 8*x^8*ze^3*(-3 - 20*ze - 
              18*ze^2 + 424*ze^3 - 637*ze^4 + 251*ze^5) + 
            2*x^6*ze^2*(258 - 414*ze - 3919*ze^2 + 3898*ze^3 + 10467*ze^4 - 
              15916*ze^5 + 5684*ze^6) + x^4*ze*(-792 + 14568*ze - 
              45090*ze^2 + 60431*ze^3 - 81144*ze^4 + 118366*ze^5 - 
              89944*ze^6 + 23728*ze^7) + 2*x^2*(30 - 3670*ze + 31406*ze^2 - 
              94460*ze^3 + 148254*ze^4 - 149498*ze^5 + 103127*ze^6 - 
              42404*ze^7 + 7246*ze^8)) - 2*c2^5*ze^3*(-312 + 5878*ze - 
            30558*ze^2 + 74992*ze^3 - 102833*ze^4 + 83944*ze^5 - 41284*ze^6 + 
            12164*ze^7 - 2340*ze^8 + 352*ze^9 + 6*x^10*ze^4*
             (-3 - 22*ze + 97*ze^2 - 94*ze^3 + 6*ze^4 + 16*ze^5) + 
            2*x^8*ze^2*(-42 + 694*ze - 1101*ze^2 - 3192*ze^3 + 9092*ze^4 - 
              7310*ze^5 + 1750*ze^6 + 112*ze^7) + x^6*ze*(294 - 12631*ze + 
              65694*ze^2 - 113781*ze^3 + 43456*ze^4 + 76832*ze^5 - 
              84952*ze^6 + 26184*ze^7 - 1088*ze^8) + 
            x^2*(-540 + 22498*ze - 154177*ze^2 + 457454*ze^3 - 728525*ze^4 + 
              675076*ze^5 - 374838*ze^6 + 126028*ze^7 - 26028*ze^8 + 
              3040*ze^9) + x^4*(-78 + 10480*ze - 109362*ze^2 + 397480*ze^3 - 
              695969*ze^4 + 650440*ze^5 - 333812*ze^6 + 101208*ze^7 - 
              25928*ze^8 + 5568*ze^9)) + c2^7*ze^2*(-488 + 13944*ze - 
            79374*ze^2 + 201687*ze^3 - 283108*ze^4 + 240464*ze^5 - 
            128824*ze^6 + 43588*ze^7 - 8456*ze^8 + 568*ze^9 + 
            8*x^10*ze^5*(-9 + 3*ze + 60*ze^2 - 83*ze^3 + 29*ze^4) + 
            2*x^8*ze^2*(-4 + 172*ze + 550*ze^2 - 3295*ze^3 + 1572*ze^4 + 
              5166*ze^5 - 5732*ze^6 + 1580*ze^7) + 2*x^6*ze*
             (48 - 3238*ze + 13151*ze^2 - 1818*ze^3 - 39967*ze^4 + 
              38712*ze^5 + 8588*ze^6 - 21672*ze^7 + 6184*ze^8) + 
            x^2*(-464 + 28356*ze - 210736*ze^2 + 627344*ze^3 - 975524*ze^4 + 
              898990*ze^5 - 535112*ze^6 + 213480*ze^7 - 51352*ze^8 + 
              4936*ze^9) + x^4*(-24 + 7134*ze - 88502*ze^2 + 304659*ze^3 - 
              461040*ze^4 + 380166*ze^5 - 255568*ze^6 + 187008*ze^7 - 
              89520*ze^8 + 15600*ze^9))) + 
        c1^8*(2*c2^16*(99 - 260*ze + 178*ze^2) + 
          c2^14*(19459 - 20*(4702 + 159*x^2)*ze + 4*(43491 + 2795*x^2)*ze^2 - 
            4*(36775 + 3364*x^2)*ze^3 + 14*(3467 + 400*x^2)*ze^4) + 
          c2^12*(22627 - 20*(19333 + 4844*x^2)*ze + 3*(553671 + 181030*x^2 + 
              3491*x^4)*ze^2 - 16*(203761 + 76194*x^2 + 2661*x^4)*ze^3 + 
            2*(1677671 + 687760*x^2 + 32580*x^4)*ze^4 - 
            8*(222613 + 98142*x^2 + 5571*x^4)*ze^5 + 
            4*(97241 + 45884*x^2 + 2895*x^4)*ze^6) + 
          2*c2^10*(-98054 + 2*(308432 + 9765*x^2)*ze + 
            (-1122507 + 349036*x^2 + 55267*x^4)*ze^2 - 
            2*(246117 + 1172606*x^2 + 174713*x^4 + 2088*x^6)*ze^3 + 
            3*(1521597 + 1921870*x^2 + 295733*x^4 + 5768*x^6)*ze^4 - 
            (6982620 + 7273633*x^2 + 1158926*x^4 + 27421*x^6)*ze^5 + 
            (5107193 + 5033471*x^2 + 818267*x^4 + 20165*x^6)*ze^6 - 
            8*(232500 + 226641*x^2 + 36670*x^4 + 797*x^6)*ze^7 + 
            (264342 + 263336*x^2 + 41102*x^4 + 516*x^6)*ze^8) + 
          2*c2^8*(14817 + 60*(7325 + 3686*x^2)*ze - (3352657 + 1722386*x^2 + 
              74977*x^4)*ze^2 + (9263178 + 4352980*x^2 + 71090*x^4 - 
              11544*x^6)*ze^3 + (-12012291 - 2875462*x^2 + 1087611*x^4 + 
              82504*x^6 + 1834*x^8)*ze^4 - 2*(-2894231 + 3059481*x^2 + 
              1904302*x^4 + 106773*x^6 + 4107*x^8)*ze^5 + 
            2*(1612165 + 7060851*x^2 + 2785528*x^4 + 128291*x^6 + 7445*x^8)*
             ze^6 - 4*(1423555 + 3066965*x^2 + 1059662*x^4 + 34225*x^6 + 
              3521*x^8)*ze^7 + 2*(1449107 + 2624582*x^2 + 835907*x^4 + 
              5700*x^6 + 3800*x^8)*ze^8 - 8*(74321 + 126725*x^2 + 36583*x^4 - 
              1833*x^6 + 300*x^8)*ze^9 + 4*(7049 + 12892*x^2 + 3230*x^4 - 
              884*x^6 + 113*x^8)*ze^10) + c2^4*(1485 - 60*(2313 + 940*x^2)*
             ze + (1173763 + 775030*x^2 + 72391*x^4)*ze^2 + 
            (-3558726 - 2163460*x^2 - 62782*x^4 + 4656*x^6)*ze^3 + 
            3*(1480757 - 155794*x^2 - 610005*x^4 - 61196*x^6 + 112*x^8)*
             ze^4 + 2*(-398053 + 5035581*x^2 + 3190234*x^4 + 297977*x^6 + 
              3453*x^8)*ze^5 - 2*(1630902 + 7614761*x^2 + 3652359*x^4 + 
              173971*x^6 + 7327*x^8)*ze^6 + 4*(653952 + 1743335*x^2 + 
              87471*x^4 - 254675*x^6 - 2467*x^8 + 96*x^10)*ze^7 - 
            4*(44177 - 585102*x^2 - 1395914*x^4 - 455658*x^6 - 10859*x^8 + 
              300*x^10)*ze^8 + 8*(-48384 - 351601*x^2 - 503034*x^4 - 
              137256*x^6 - 4382*x^8 + 177*x^10)*ze^9 + 
            8*(10671 + 71993*x^2 + 105142*x^4 + 28002*x^6 + 1099*x^8 - 
              75*x^10)*ze^10) + c2^6*(58641 - 12*(51058 + 10253*x^2)*ze - 
            4*(-233533 + 205751*x^2 + 46176*x^4)*ze^2 + 
            4*(1227585 + 2352094*x^2 + 478494*x^4 + 13602*x^6)*ze^3 - 
            (21004585 + 28939420*x^2 + 5868849*x^4 + 160270*x^6 + 5570*x^8)*
             ze^4 + 2*(16909990 + 19965171*x^2 + 3136296*x^4 - 61337*x^6 + 
              7048*x^8)*ze^5 - 2*(13213593 + 10920999*x^2 - 1183931*x^4 - 
              501819*x^6 + 646*x^8)*ze^6 - 4*(-1975478 + 1489046*x^2 + 
              2867637*x^4 + 372793*x^6 + 6437*x^8 + 45*x^10)*ze^7 + 
            4*(452576 + 3386137*x^2 + 2617532*x^4 + 235724*x^6 + 6768*x^8 + 
              159*x^10)*ze^8 - 8*(202615 + 749414*x^2 + 507084*x^4 + 
              28798*x^6 + 1141*x^8 + 100*x^10)*ze^9 + 
            8*(29787 + 101391*x^2 + 68742*x^4 + 774*x^6 - 33*x^8 + 43*x^10)*
             ze^10) + ze^2*(122 - 3266*ze + 15575*ze^2 - 33150*ze^3 + 
            39016*ze^4 - 27400*ze^5 + 11568*ze^6 - 2720*ze^7 + 256*ze^8 + 
            8*x^10*ze^5*(3 + 9*ze - 23*ze^2 + 11*ze^3) + 
            2*x^8*ze^2*(1 - 25*ze - 269*ze^2 + 162*ze^3 + 1110*ze^4 - 
              1472*ze^5 + 496*ze^6) + 2*x^6*ze*(-12 + 752*ze - 1459*ze^2 - 
              2455*ze^3 + 4906*ze^4 + 1068*ze^5 - 4408*ze^6 + 1608*ze^7) + 
            2*x^2*(58 - 3434*ze + 21983*ze^2 - 56295*ze^3 + 76591*ze^4 - 
              62086*ze^5 + 30660*ze^6 - 8428*ze^7 + 940*ze^8) + 
            x^4*(6 - 1770*ze + 18773*ze^2 - 52348*ze^3 + 71042*ze^4 - 
              66780*ze^5 + 51036*ze^6 - 24800*ze^7 + 4832*ze^8)) + 
          c2^2*ze*(-1440 + 65954*ze - 450656*ze^2 + 1300635*ze^3 - 
            2018256*ze^4 + 1900844*ze^5 - 1190200*ze^6 + 517020*ze^7 - 
            139672*ze^8 + 15464*ze^9 + 12*x^10*ze^6*(-19 + 41*ze - 36*ze^2 + 
              14*ze^3) + 4*x^8*ze^3*(61 + 177*ze - 1476*ze^2 - 1271*ze^3 + 
              10498*ze^4 - 11658*ze^5 + 3666*ze^6) + 2*x^6*ze^2*
             (-2448 + 9353*ze + 36506*ze^2 - 129052*ze^3 + 36762*ze^4 + 
              188380*ze^5 - 191864*ze^6 + 52712*ze^7) + 
            x^4*ze*(7142 - 143344*ze + 505807*ze^2 - 544700*ze^3 + 
              107780*ze^4 - 396860*ze^5 + 1129316*ze^6 - 865408*ze^7 + 
              201296*ze^8) + 4*x^2*(-135 + 16760*ze - 156916*ze^2 + 
              510595*ze^3 - 803167*ze^4 + 743586*ze^5 - 538912*ze^6 + 
              352221*ze^7 - 148424*ze^8 + 24290*ze^9))) + 
        2*c1^7*(2*c2^17*(-9 + 13*ze) + 4*c2^15*(-881 + 2*(1751 + 57*x^2)*ze - 
            (4781 + 295*x^2)*ze^2 + (2263 + 198*x^2)*ze^3) + 
          c2^13*(-7556 + 40*(2545 + 593*x^2)*ze - 2*(186117 + 58760*x^2 + 
              1107*x^4)*ze^2 + (600163 + 221202*x^2 + 7563*x^4)*ze^3 - 
            2*(229487 + 94426*x^2 + 4395*x^4)*ze^4 + 
            (137583 + 62402*x^2 + 3519*x^4)*ze^5) + 
          2*c2^11*(31534 - 12*(15067 + 245*x^2)*ze - 
            2*(-128903 + 67823*x^2 + 9284*x^4)*ze^2 + 
            (344487 + 765952*x^2 + 109645*x^4 + 1302*x^6)*ze^3 - 
            2*(726206 + 830551*x^2 + 127156*x^4 + 2499*x^6)*ze^4 + 
            (1762920 + 1793639*x^2 + 291754*x^4 + 7111*x^6)*ze^5 - 
            2*(484656 + 486641*x^2 + 83522*x^4 + 2213*x^6)*ze^6 + 
            (204199 + 212995*x^2 + 38741*x^4 + 1025*x^6)*ze^7) + 
          c2^9*(-13926 - 10*(36471 + 18848*x^2)*ze + 
            10*(274619 + 142272*x^2 + 6077*x^4)*ze^2 + 
            (-7321585 - 3380526*x^2 - 22959*x^4 + 10716*x^6)*ze^3 - 
            2*(-4423143 - 791544*x^2 + 522725*x^4 + 37434*x^6 + 796*x^8)*
             ze^4 + (-3251287 + 6130480*x^2 + 3362533*x^4 + 190770*x^6 + 
              6976*x^8)*ze^5 - 4*(883827 + 2993259*x^2 + 1165952*x^4 + 
              57063*x^6 + 3059*x^8)*ze^6 + 2*(2252932 + 4702261*x^2 + 
              1670573*x^4 + 63719*x^6 + 5459*x^8)*ze^7 - 
            32*(58449 + 108942*x^2 + 37529*x^4 + 720*x^6 + 160*x^8)*ze^8 + 
            4*(65145 + 120946*x^2 + 42000*x^4 - 794*x^6 + 287*x^8)*ze^9) + 
          c2^5*(-1188 + 12*(9315 + 3766*x^2)*ze - 4*(242167 + 157276*x^2 + 
              14605*x^4)*ze^2 - 8*(-368283 - 206732*x^2 - 3494*x^4 + 414*x^6)*
             ze^3 + (-3126706 + 1989844*x^2 + 2007286*x^4 + 167712*x^6 - 
              336*x^8)*ze^4 - (2375519 + 15709394*x^2 + 8150823*x^4 + 
              687840*x^6 + 7032*x^8)*ze^5 + 16*(598108 + 1808209*x^2 + 
              837139*x^4 + 60445*x^6 + 1479*x^8)*ze^6 - 
            8*(1258658 + 3083937*x^2 + 1210152*x^4 + 27892*x^6 + 2650*x^8 + 
              39*x^10)*ze^7 + 8*(590571 + 1096697*x^2 + 113422*x^4 - 
              89662*x^6 + 23*x^8 + 117*x^10)*ze^8 - 
            8*(93021 - 63230*x^2 - 353872*x^4 - 88506*x^6 - 437*x^8 + 
              96*x^10)*ze^9 + 8*(-11211 - 129009*x^2 - 182994*x^4 - 
              28494*x^6 + 461*x^8 + 15*x^10)*ze^10 + 
            8*(2737 + 18071*x^2 + 24114*x^4 + 1942*x^6 - 275*x^8 + 3*x^10)*
             ze^11) + 8*c2^7*(-4191 + 6*(7299 + 1445*x^2)*ze + 
            (-61319 + 64735*x^2 + 13740*x^4)*ze^2 - 
            (409952 + 737670*x^2 + 147321*x^4 + 4122*x^6)*ze^3 + 
            2*(874487 + 1179733*x^2 + 240396*x^4 + 6977*x^6 + 209*x^8)*ze^4 - 
            (2958420 + 3516309*x^2 + 611504*x^4 + 441*x^6 + 1150*x^8)*ze^5 + 
            (2557588 + 2382054*x^2 + 53392*x^4 - 54542*x^6 + 412*x^8)*ze^6 + 
            (-1017742 - 84982*x^2 + 674727*x^4 + 86915*x^6 + 1627*x^8 + 
              15*x^10)*ze^7 - (7595 + 904589*x^2 + 735526*x^4 + 50714*x^6 + 
              2255*x^8 + 57*x^10)*ze^8 + 2*(71884 + 266725*x^2 + 165146*x^4 + 
              2708*x^6 + 634*x^8 + 39*x^10)*ze^9 - (35499 + 107729*x^2 + 
              61554*x^4 - 4562*x^6 + 435*x^8 + 49*x^10)*ze^10 + 
            (1139 + 4105*x^2 + 2662*x^4 - 806*x^6 + 55*x^8 + 13*x^10)*
             ze^11) + c2*ze^2*(-488 + 13944*ze - 79374*ze^2 + 201687*ze^3 - 
            283108*ze^4 + 240464*ze^5 - 128824*ze^6 + 43588*ze^7 - 
            8456*ze^8 + 568*ze^9 + 8*x^10*ze^5*(-9 + 3*ze + 60*ze^2 - 
              83*ze^3 + 29*ze^4) + 2*x^8*ze^2*(-4 + 172*ze + 550*ze^2 - 
              3295*ze^3 + 1572*ze^4 + 5166*ze^5 - 5732*ze^6 + 1580*ze^7) + 
            2*x^6*ze*(48 - 3238*ze + 13151*ze^2 - 1818*ze^3 - 39967*ze^4 + 
              38712*ze^5 + 8588*ze^6 - 21672*ze^7 + 6184*ze^8) + 
            x^2*(-464 + 28356*ze - 210736*ze^2 + 627344*ze^3 - 975524*ze^4 + 
              898990*ze^5 - 535112*ze^6 + 213480*ze^7 - 51352*ze^8 + 
              4936*ze^9) + x^4*(-24 + 7134*ze - 88502*ze^2 + 304659*ze^3 - 
              461040*ze^4 + 380166*ze^5 - 255568*ze^6 + 187008*ze^7 - 
              89520*ze^8 + 15600*ze^9)) - 2*c2^3*ze*(-960 + 45016*ze - 
            330534*ze^2 + 1025156*ze^3 - 1655760*ze^4 + 1475864*ze^5 - 
            727437*ze^6 + 217940*ze^7 - 69888*ze^8 + 23204*ze^9 - 
            2388*ze^10 + 12*x^10*ze^6*(-11 + 21*ze + 14*ze^2 - 39*ze^3 + 
              15*ze^4) - 4*x^8*ze^3*(-44 + 22*ze + 1214*ze^2 - 2710*ze^3 + 
              239*ze^4 + 4028*ze^5 - 3521*ze^6 + 785*ze^7) + 
            x^6*ze^2*(-3384 + 18354*ze + 38763*ze^2 - 271618*ze^3 + 
              382725*ze^4 - 61224*ze^5 - 255264*ze^6 + 188776*ze^7 - 
              37400*ze^8) - x^4*ze*(-4768 + 101286*ze - 388968*ze^2 + 
              337454*ze^3 + 705124*ze^4 - 1528641*ze^5 + 732952*ze^6 + 
              343184*ze^7 - 371224*ze^8 + 74024*ze^9) + 
            x^2*(-360 + 45160*ze - 448476*ze^2 + 1533674*ze^3 - 
              2300437*ze^4 + 1299094*ze^5 + 256691*ze^6 - 390228*ze^7 - 
              124680*ze^8 + 156844*ze^9 - 26588*ze^10))) + 
        c1^2*(9*c2^18 + c2^16*(107 - 12*(56 + 17*x^2)*ze + 
            (722 + 408*x^2 + 30*x^4)*ze^2) + c2^14*(781 - 80*(49 + x^2)*ze + 
            4*(3009 + 1240*x^2 + 171*x^4)*ze^2 - 2*(8581 + 7226*x^2 + 
              1717*x^4 + 76*x^6)*ze^3 + (7943 + 9686*x^2 + 3239*x^4 + 
              220*x^6 + 6*x^8)*ze^4) + c2^12*(1753 - 136*(132 + 35*x^2)*ze + 
            (58172 + 15720*x^2 - 1300*x^4)*ze^2 - 4*(27981 + 12630*x^2 + 
              878*x^4 + 26*x^6)*ze^3 + (145989 + 140532*x^2 + 46653*x^4 + 
              5278*x^6 + 26*x^8)*ze^4 - 2*(52602 + 82213*x^2 + 41870*x^4 + 
              6257*x^6 + 170*x^8)*ze^5 + (29178 + 61878*x^2 + 41290*x^4 + 
              7242*x^6 + 396*x^8)*ze^6) + c2^10*(198 - 16*(1125 + 467*x^2)*
             ze + 4*(34269 + 24196*x^2 + 2319*x^4)*ze^2 + 
            2*(-200437 - 154334*x^2 - 9353*x^4 + 424*x^6)*ze^3 + 
            (637957 + 495526*x^2 - 10399*x^4 - 11672*x^6 + 12*x^8)*ze^4 - 
            4*(167983 + 173228*x^2 + 29159*x^4 + 2330*x^6 + 116*x^8)*ze^5 + 
            4*(123085 + 211457*x^2 + 117862*x^4 + 26577*x^6 + 1235*x^8)*
             ze^6 + 4*(-53986 - 141751*x^2 - 124543*x^4 - 34431*x^6 - 
              2399*x^8 + 6*x^10)*ze^7 + 4*(9838 + 34922*x^2 + 40531*x^4 + 
              12838*x^6 + 1229*x^8 - 6*x^10)*ze^8) + 
          4*ze^5*(-16 + 89*ze - 214*ze^2 + 289*ze^3 - 246*ze^4 + 140*ze^5 + 
            6*x^12*(-1 + ze)^2*ze^5 - 48*ze^6 + 6*ze^7 + 2*x^10*ze^3*
             (-3 - 46*ze + 157*ze^2 - 162*ze^3 + 54*ze^4) + 
            2*x^8*ze^2*(-31 + 407*ze - 1437*ze^2 + 2108*ze^3 - 1380*ze^4 + 
              333*ze^5) + 2*x^6*ze*(27 - 858*ze + 4355*ze^2 - 8942*ze^3 + 
              8874*ze^4 - 4212*ze^5 + 756*ze^6) + 2*x^2*(-5 + 219*ze - 
              1146*ze^2 + 2555*ze^3 - 2940*ze^4 + 1785*ze^5 - 522*ze^6 + 
              54*ze^7) + x^4*(-18 + 895*ze - 6212*ze^2 + 17187*ze^3 - 
              23712*ze^4 + 17014*ze^5 - 5820*ze^6 + 666*ze^7)) - 
          4*c2^2*ze^4*(-267 + 3046*ze - 13917*ze^2 + 34382*ze^3 - 
            50993*ze^4 + 46768*ze^5 - 25794*ze^6 + 18*x^12*(-1 + ze)^2*ze^6 + 
            7624*ze^7 - 846*ze^8 + 12*x^10*ze^4*(-12 + 14*ze + 26*ze^2 - 
              47*ze^3 + 19*ze^4) - 2*x^8*ze^2*(207 - 2937*ze + 11803*ze^2 - 
              21776*ze^3 + 20355*ze^4 - 9072*ze^5 + 1417*ze^6) - 
            2*x^6*ze*(-342 + 12297*ze - 76823*ze^2 + 210266*ze^3 - 
              303840*ze^4 + 239368*ze^5 - 95516*ze^6 + 14596*ze^7) + 
            x^4*(-198 + 15910*ze - 153907*ze^2 + 608092*ze^3 - 1269543*ze^4 + 
              1519152*ze^5 - 1038538*ze^6 + 370748*ze^7 - 51698*ze^8) - 
            2*x^2*(270 - 9212*ze + 62252*ze^2 - 193859*ze^3 + 335699*ze^4 - 
              340300*ze^5 + 197460*ze^6 - 58782*ze^7 + 6478*ze^8)) + 
          2*c2^4*ze^3*(-1560 + 30959*ze - 178402*ze^2 + 500215*ze^3 - 
            799088*ze^4 + 769132*ze^5 - 446024*ze^6 + 146404*ze^7 + 
            36*x^12*(-1 + ze)^2*ze^7 - 21824*ze^8 + 164*ze^9 + 
            6*x^10*ze^4*(-15 - 53*ze + 168*ze^2 - 92*ze^3 - 52*ze^4 + 
              44*ze^5) + 2*x^8*ze^2*(-210 + 4175*ze - 14715*ze^2 + 
              14142*ze^3 + 13668*ze^4 - 34082*ze^5 + 20824*ze^6 - 
              3826*ze^7) + x^6*ze*(1470 - 65633*ze + 408843*ze^2 - 
              993042*ze^3 + 1049984*ze^4 - 271184*ze^5 - 348752*ze^6 + 
              272464*ze^7 - 54160*ze^8) + x^4*(-390 + 52808*ze - 
              600160*ze^2 + 2476547*ze^3 - 5064194*ze^4 + 5588080*ze^5 - 
              3203520*ze^6 + 709436*ze^7 + 87128*ze^8 - 45924*ze^9) - 
            x^2*(2700 - 115238*ze + 859281*ze^2 - 2828725*ze^3 + 
              5047148*ze^4 - 5206150*ze^5 + 3085152*ze^6 - 962424*ze^7 + 
              112792*ze^8 + 5368*ze^9)) + c2^8*ze*(-1440 + 65954*ze - 
            450656*ze^2 + 1300635*ze^3 - 2018256*ze^4 + 1900844*ze^5 - 
            1190200*ze^6 + 517020*ze^7 - 139672*ze^8 + 15464*ze^9 + 
            12*x^10*ze^6*(-19 + 41*ze - 36*ze^2 + 14*ze^3) + 
            4*x^8*ze^3*(61 + 177*ze - 1476*ze^2 - 1271*ze^3 + 10498*ze^4 - 
              11658*ze^5 + 3666*ze^6) + 2*x^6*ze^2*(-2448 + 9353*ze + 
              36506*ze^2 - 129052*ze^3 + 36762*ze^4 + 188380*ze^5 - 
              191864*ze^6 + 52712*ze^7) + x^4*ze*(7142 - 143344*ze + 
              505807*ze^2 - 544700*ze^3 + 107780*ze^4 - 396860*ze^5 + 
              1129316*ze^6 - 865408*ze^7 + 201296*ze^8) + 
            4*x^2*(-135 + 16760*ze - 156916*ze^2 + 510595*ze^3 - 
              803167*ze^4 + 743586*ze^5 - 538912*ze^6 + 352221*ze^7 - 
              148424*ze^8 + 24290*ze^9)) - 2*c2^6*ze^2*(-1708 + 51004*ze - 
            324577*ze^2 + 937122*ze^3 - 1490224*ze^4 + 1408008*ze^5 - 
            816262*ze^6 + 297376*ze^7 - 70988*ze^8 + 12*x^12*(-1 + ze)^2*
             ze^8 + 10448*ze^9 - 180*ze^10 + 8*x^10*ze^5*(-24 + 24*ze + 
              34*ze^2 - 58*ze^3 + 21*ze^4 + 3*ze^5) - 2*x^8*ze^2*
             (14 - 782*ze + 705*ze^2 + 9649*ze^3 - 24529*ze^4 + 15744*ze^5 + 
              5202*ze^6 - 7344*ze^7 + 1350*ze^8) - 2*x^6*ze*
             (-168 + 11908*ze - 66526*ze^2 + 83485*ze^3 + 113309*ze^4 - 
              328334*ze^5 + 219136*ze^6 + 720*ze^7 - 42248*ze^8 + 
              8664*ze^9) - 2*x^2*(812 - 50728*ze + 414754*ze^2 - 
              1372824*ze^3 + 2331719*ze^4 - 2206457*ze^5 + 1209562*ze^6 - 
              425208*ze^7 + 125128*ze^8 - 28772*ze^9 + 1908*ze^10) - 
            2*x^4*(42 - 12552*ze + 171581*ze^2 - 684331*ze^3 + 1175635*ze^4 - 
              867697*ze^5 + 129682*ze^6 + 74960*ze^7 + 66702*ze^8 - 
              63796*ze^9 + 9510*ze^10))) + 
        2*c1^3*(2*c2^17*(-31 + 5*(13 + 2*x^2)*ze) + 
          2*c2^15*(18 + 4*(201 + 85*x^2)*ze - 2*(1307 + 781*x^2 + 60*x^4)*
             ze^2 + (1907 + 1492*x^2 + 189*x^4 + 2*x^6)*ze^3) + 
          c2^13*(-1496 - 20*(-205 + 94*x^2)*ze - 2*(7547 + 1616*x^2 + 
              557*x^4)*ze^2 + (50101 + 46470*x^2 + 12235*x^4 + 532*x^6)*
             ze^3 - 2*(32147 + 41494*x^2 + 13141*x^4 + 816*x^6 + 16*x^8)*
             ze^4 + (25889 + 40990*x^2 + 15773*x^4 + 1192*x^6 + 52*x^8)*
             ze^5) + 2*c2^11*(-1762 + 4*(4563 + 1103*x^2)*ze + 
            (-52330 - 4742*x^2 + 2632*x^4)*ze^2 - 2*(-38445 + 6400*x^2 + 
              5216*x^4 + 206*x^6)*ze^3 + 2*(-55370 - 29681*x^2 - 13560*x^4 - 
              2161*x^6 + 22*x^8)*ze^4 + (152564 + 245133*x^2 + 136906*x^4 + 
              20237*x^6 + 216*x^8)*ze^5 - 2*(56164 + 127877*x^2 + 82078*x^4 + 
              13347*x^6 + 378*x^8)*ze^6 + (29651 + 82345*x^2 + 61363*x^4 + 
              11099*x^6 + 518*x^8)*ze^7) - c2^9*(330 - 10*(3049 + 1250*x^2)*
             ze + 2*(123617 + 83920*x^2 + 7919*x^4)*ze^2 + 
            (-741973 - 504470*x^2 - 22541*x^4 + 1208*x^6)*ze^3 + 
            4*(271512 + 108361*x^2 - 51595*x^4 - 7881*x^6 + 12*x^8)*ze^4 + 
            (-923722 + 37702*x^2 + 462046*x^4 + 54802*x^6 + 668*x^8)*ze^5 + 
            4*(163929 + 92711*x^2 + 45328*x^4 + 27265*x^6 + 587*x^8)*ze^6 + 
            2*(-242528 - 598335*x^2 - 602553*x^4 - 178725*x^6 - 6631*x^8 + 
              36*x^10)*ze^7 - 16*(-14655 - 56968*x^2 - 66024*x^4 - 
              19568*x^6 - 1053*x^8 + 12*x^10)*ze^8 + 
            4*(-10665 - 52512*x^2 - 70428*x^4 - 22246*x^6 - 1619*x^8 + 
              30*x^10)*ze^9) + 4*c2*ze^4*(-89 + 971*ze - 4122*ze^2 + 
            9120*ze^3 - 11846*ze^4 + 9617*ze^5 - 5046*ze^6 + 1682*ze^7 - 
            288*ze^8 + 6*x^10*(-1 + ze)^2*ze^4*(-9 + 9*ze + 16*ze^2) + 
            x^8*ze^2*(-138 + 1839*ze - 6486*ze^2 + 8971*ze^3 - 4486*ze^4 - 
              310*ze^5 + 608*ze^6) - 2*x^6*ze*(-114 + 4029*ze - 23392*ze^2 + 
              56590*ze^3 - 68419*ze^4 + 41966*ze^5 - 11462*ze^6 + 800*ze^7) + 
            x^4*(-66 + 5271*ze - 48666*ze^2 + 178807*ze^3 - 340212*ze^4 + 
              367516*ze^5 - 228964*ze^6 + 77892*ze^7 - 11584*ze^8) - 
            2*x^2*(90 - 3026*ze + 19450*ze^2 - 56613*ze^3 + 90607*ze^4 - 
              84944*ze^5 + 46625*ze^6 - 13999*ze^7 + 1808*ze^8)) - 
          4*c2^3*ze^3*(-520 + 10494*ze - 62472*ze^2 + 182974*ze^3 - 
            309097*ze^4 + 315894*ze^5 - 190512*ze^6 + 59494*ze^7 - 
            5414*ze^8 - 832*ze^9 + 6*x^10*ze^4*(-5 - 13*ze + 78*ze^2 - 
              61*ze^3 - 31*ze^4 + 32*ze^5) - 2*x^8*ze^2*(70 - 1470*ze + 
              6094*ze^2 - 10207*ze^3 + 7748*ze^4 - 1659*ze^5 - 1129*ze^6 + 
              544*ze^7) + x^6*ze*(490 - 22153*ze + 145622*ze^2 - 
              389539*ze^3 + 509108*ze^4 - 301648*ze^5 + 14332*ze^6 + 
              64396*ze^7 - 20608*ze^8) + x^4*(-130 + 17648*ze - 206014*ze^2 + 
              885700*ze^3 - 1916523*ze^4 + 2272396*ze^5 - 1399624*ze^6 + 
              284484*ze^7 + 109364*ze^8 - 47232*ze^9) + 
            x^2*(-900 + 38718*ze - 296589*ze^2 + 1011104*ze^3 - 
              1878695*ze^4 + 2011226*ze^5 - 1194884*ze^6 + 318674*ze^7 + 
              3662*ze^8 - 12352*ze^9)) - 2*c2^7*ze*(-960 + 45016*ze - 
            330534*ze^2 + 1025156*ze^3 - 1655760*ze^4 + 1475864*ze^5 - 
            727437*ze^6 + 217940*ze^7 - 69888*ze^8 + 23204*ze^9 - 
            2388*ze^10 + 12*x^10*ze^6*(-11 + 21*ze + 14*ze^2 - 39*ze^3 + 
              15*ze^4) - 4*x^8*ze^3*(-44 + 22*ze + 1214*ze^2 - 2710*ze^3 + 
              239*ze^4 + 4028*ze^5 - 3521*ze^6 + 785*ze^7) + 
            x^6*ze^2*(-3384 + 18354*ze + 38763*ze^2 - 271618*ze^3 + 
              382725*ze^4 - 61224*ze^5 - 255264*ze^6 + 188776*ze^7 - 
              37400*ze^8) - x^4*ze*(-4768 + 101286*ze - 388968*ze^2 + 
              337454*ze^3 + 705124*ze^4 - 1528641*ze^5 + 732952*ze^6 + 
              343184*ze^7 - 371224*ze^8 + 74024*ze^9) + 
            x^2*(-360 + 45160*ze - 448476*ze^2 + 1533674*ze^3 - 
              2300437*ze^4 + 1299094*ze^5 + 256691*ze^6 - 390228*ze^7 - 
              124680*ze^8 + 156844*ze^9 - 26588*ze^10)) + 
          c2^5*ze^2*(-3416 + 104648*ze - 708542*ze^2 + 2204689*ze^3 - 
            3791516*ze^4 + 3796220*ze^5 - 2150008*ze^6 + 582744*ze^7 - 
            14408*ze^8 - 22408*ze^9 + 1920*ze^10 + 24*x^10*ze^5*
             (-13 + 9*ze + 70*ze^2 - 89*ze^3 + 7*ze^4 + 16*ze^5) - 
            2*x^8*ze^2*(28 - 1780*ze + 5618*ze^2 + 3867*ze^3 - 34388*ze^4 + 
              50364*ze^5 - 27900*ze^6 + 2868*ze^7 + 1344*ze^8) - 
            2*x^6*ze*(-336 + 24506*ze - 159417*ze^2 + 305498*ze^3 + 
              5953*ze^4 - 709112*ze^5 + 897176*ze^6 - 417048*ze^7 + 
              39448*ze^8 + 13440*ze^9) + 2*x^2*(-1624 + 102782*ze - 
              886568*ze^2 + 3124688*ze^3 - 5603114*ze^4 + 5237609*ze^5 - 
              2031524*ze^6 - 375696*ze^7 + 574164*ze^8 - 147964*ze^9 + 
              7104*ze^10) + x^4*(-168 + 50370*ze - 726314*ze^2 + 
              3149341*ze^3 - 5942616*ze^4 + 4393570*ze^5 + 1417808*ze^6 - 
              4550944*ze^7 + 2787024*ze^8 - 592528*ze^9 + 13056*ze^10))) + 
        2*c1^5*(2*c2^17*(-67 + (104 + 3*x^2)*ze) + 
          c2^15*(-1496 + 4*(2633 + 504*x^2)*ze - 2*(10221 + 2944*x^2 + 
              51*x^4)*ze^2 + (12269 + 4430*x^2 + 141*x^4)*ze^3) + 
          c2^13*(9280 + 4*(-7268 + 1135*x^2)*ze - 4*(9395 + 17543*x^2 + 
              1698*x^4)*ze^2 + 4*(56975 + 55557*x^2 + 7212*x^4 + 83*x^6)*
             ze^3 - 2*(139997 + 132866*x^2 + 20617*x^4 + 412*x^6)*ze^4 + 
            (108499 + 110666*x^2 + 20027*x^4 + 536*x^6)*ze^5) + 
          c2^11*(-7556 - 8*(8533 + 6163*x^2)*ze + (468446 + 270032*x^2 + 
              8162*x^4)*ze^2 + (-815747 - 235074*x^2 + 73587*x^4 + 4876*x^6)*
             ze^3 - 4*(-33968 + 235985*x^2 + 115483*x^4 + 6907*x^6 + 122*x^8)*
             ze^4 + 6*(163353 + 386539*x^2 + 149149*x^4 + 9321*x^6 + 290*x^8)*
             ze^5 - 4*(241797 + 478111*x^2 + 186534*x^4 + 12263*x^6 + 
              551*x^8)*ze^6 + 2*(136014 + 272811*x^2 + 115615*x^4 + 
              7865*x^6 + 527*x^8)*ze^7) + c2^9*(-19514 + (203744 + 42630*x^2)*
             ze + 4*(-95279 + 48925*x^2 + 13550*x^4)*ze^2 - 
            2*(451007 + 1153330*x^2 + 250727*x^4 + 7492*x^6)*ze^3 + 
            2*(2050861 + 3093016*x^2 + 609535*x^4 + 11266*x^6 + 788*x^8)*
             ze^4 - (5497561 + 6196576*x^2 + 357645*x^4 - 139338*x^6 + 
              2828*x^8)*ze^5 - 4*(-661556 + 23733*x^2 + 654540*x^4 + 
              118341*x^6 + 854*x^8)*ze^6 + 2*(254347 + 2410867*x^2 + 
              2087171*x^4 + 291095*x^6 + 5590*x^8 + 18*x^10)*ze^7 - 
            8*(105627 + 417250*x^2 + 314284*x^4 + 40386*x^6 + 1097*x^8 + 
              12*x^10)*ze^8 + 4*(46986 + 173337*x^2 + 134950*x^4 + 
              16944*x^6 + 504*x^8 + 15*x^10)*ze^9) + 
          c2^7*(-1188 + 12*(9315 + 3766*x^2)*ze - 4*(242167 + 157276*x^2 + 
              14605*x^4)*ze^2 - 8*(-368283 - 206732*x^2 - 3494*x^4 + 414*x^6)*
             ze^3 + (-3126706 + 1989844*x^2 + 2007286*x^4 + 167712*x^6 - 
              336*x^8)*ze^4 - (2375519 + 15709394*x^2 + 8150823*x^4 + 
              687840*x^6 + 7032*x^8)*ze^5 + 16*(598108 + 1808209*x^2 + 
              837139*x^4 + 60445*x^6 + 1479*x^8)*ze^6 - 
            8*(1258658 + 3083937*x^2 + 1210152*x^4 + 27892*x^6 + 2650*x^8 + 
              39*x^10)*ze^7 + 8*(590571 + 1096697*x^2 + 113422*x^4 - 
              89662*x^6 + 23*x^8 + 117*x^10)*ze^8 - 
            8*(93021 - 63230*x^2 - 353872*x^4 - 88506*x^6 - 437*x^8 + 
              96*x^10)*ze^9 + 8*(-11211 - 129009*x^2 - 182994*x^4 - 
              28494*x^6 + 461*x^8 + 15*x^10)*ze^10 + 
            8*(2737 + 18071*x^2 + 24114*x^4 + 1942*x^6 - 275*x^8 + 3*x^10)*
             ze^11) - 2*c2*ze^3*(-312 + 5878*ze - 30558*ze^2 + 74992*ze^3 - 
            102833*ze^4 + 83944*ze^5 - 41284*ze^6 + 12164*ze^7 - 2340*ze^8 + 
            352*ze^9 + 6*x^10*ze^4*(-3 - 22*ze + 97*ze^2 - 94*ze^3 + 6*ze^4 + 
              16*ze^5) + 2*x^8*ze^2*(-42 + 694*ze - 1101*ze^2 - 3192*ze^3 + 
              9092*ze^4 - 7310*ze^5 + 1750*ze^6 + 112*ze^7) + 
            x^6*ze*(294 - 12631*ze + 65694*ze^2 - 113781*ze^3 + 43456*ze^4 + 
              76832*ze^5 - 84952*ze^6 + 26184*ze^7 - 1088*ze^8) + 
            x^2*(-540 + 22498*ze - 154177*ze^2 + 457454*ze^3 - 728525*ze^4 + 
              675076*ze^5 - 374838*ze^6 + 126028*ze^7 - 26028*ze^8 + 
              3040*ze^9) + x^4*(-78 + 10480*ze - 109362*ze^2 + 397480*ze^3 - 
              695969*ze^4 + 650440*ze^5 - 333812*ze^6 + 101208*ze^7 - 
              25928*ze^8 + 5568*ze^9)) + c2^3*ze^2*(-3416 + 104648*ze - 
            708542*ze^2 + 2204689*ze^3 - 3791516*ze^4 + 3796220*ze^5 - 
            2150008*ze^6 + 582744*ze^7 - 14408*ze^8 - 22408*ze^9 + 
            1920*ze^10 + 24*x^10*ze^5*(-13 + 9*ze + 70*ze^2 - 89*ze^3 + 
              7*ze^4 + 16*ze^5) - 2*x^8*ze^2*(28 - 1780*ze + 5618*ze^2 + 
              3867*ze^3 - 34388*ze^4 + 50364*ze^5 - 27900*ze^6 + 2868*ze^7 + 
              1344*ze^8) - 2*x^6*ze*(-336 + 24506*ze - 159417*ze^2 + 
              305498*ze^3 + 5953*ze^4 - 709112*ze^5 + 897176*ze^6 - 
              417048*ze^7 + 39448*ze^8 + 13440*ze^9) + 
            2*x^2*(-1624 + 102782*ze - 886568*ze^2 + 3124688*ze^3 - 
              5603114*ze^4 + 5237609*ze^5 - 2031524*ze^6 - 375696*ze^7 + 
              574164*ze^8 - 147964*ze^9 + 7104*ze^10) + 
            x^4*(-168 + 50370*ze - 726314*ze^2 + 3149341*ze^3 - 
              5942616*ze^4 + 4393570*ze^5 + 1417808*ze^6 - 4550944*ze^7 + 
              2787024*ze^8 - 592528*ze^9 + 13056*ze^10)) - 
          2*c2^5*ze*(-2016 + 96292*ze - 746464*ze^2 + 2447454*ze^3 - 
            4049069*ze^4 + 3100128*ze^5 + 105376*ze^6 - 2131172*ze^7 + 
            1611664*ze^8 - 465364*ze^9 + 32036*ze^10 + 1632*ze^11 + 
            12*x^10*ze^6*(-23 + 55*ze - 8*ze^2 - 37*ze^3 + 5*ze^4 + 8*ze^5) - 
            4*x^8*ze^3*(-98 + 348*ze + 1680*ze^2 - 6695*ze^3 + 6561*ze^4 + 
              544*ze^5 - 3475*ze^6 + 1035*ze^7 + 136*ze^8) - 
            4*x^6*ze^2*(1827 - 12272*ze - 12059*ze^2 + 177658*ze^3 - 
              399949*ze^4 + 392818*ze^5 - 168868*ze^6 + 13842*ze^7 + 
              7042*ze^8 + 16*ze^9) + x^4*ze*(10024 - 222188*ze + 
              907982*ze^2 - 619581*ze^3 - 3692640*ze^4 + 10187540*ze^5 - 
              11561496*ze^6 + 6516720*ze^7 - 1533240*ze^8 - 33080*ze^9 + 
              39872*ze^10) + 2*x^2*(-378 + 47810*ze - 496342*ze^2 + 
              1760650*ze^3 - 2458513*ze^4 - 164188*ze^5 + 4867176*ze^6 - 
              6433062*ze^7 + 3807080*ze^8 - 982686*ze^9 + 45318*ze^10 + 
              8176*ze^11))) + c1^6*(3*c2^18 + 
          c2^16*(1753 - 4*(1262 + 39*x^2)*ze + 4*(943 + 55*x^2)*ze^2) + 
          c2^14*(7846 - 16*(4927 + 1047*x^2)*ze + 4*(56211 + 16984*x^2 + 
              309*x^4)*ze^2 - 2*(129217 + 46958*x^2 + 1557*x^4)*ze^3 + 
            (106897 + 44678*x^2 + 2037*x^4)*ze^4) + 
          c2^12*(-58698 + (278448 - 6448*x^2)*ze + 4*(-43769 + 81664*x^2 + 
              9353*x^4)*ze^2 - 4*(268637 + 358382*x^2 + 48745*x^4 + 572*x^6)*
             ze^3 + (2421527 + 2484304*x^2 + 380223*x^4 + 7542*x^6)*ze^4 - 
            2*(980612 + 981955*x^2 + 166342*x^4 + 4227*x^6)*ze^5 + 
            2*(282193 + 296949*x^2 + 55835*x^4 + 1647*x^6)*ze^6) + 
          c2^10*(22627 + 48*(8473 + 4815*x^2)*ze - 4*(736931 + 393380*x^2 + 
              15557*x^4)*ze^2 - 2*(-3476621 - 1484426*x^2 + 55083*x^4 + 
              8260*x^6)*ze^3 + (-6341047 + 869154*x^2 + 1668373*x^4 + 
              107316*x^6 + 2066*x^8)*ze^4 - 4*(171119 + 2451624*x^2 + 
              1087169*x^4 + 63914*x^6 + 2110*x^8)*ze^5 + 
            4*(1388912 + 3310917*x^2 + 1271437*x^4 + 71375*x^6 + 3327*x^8)*
             ze^6 - 4*(940400 + 1883027*x^2 + 719179*x^4 + 37521*x^6 + 
              2465*x^8)*ze^7 + 4*(198765 + 396742*x^2 + 160482*x^4 + 
              7174*x^6 + 789*x^8)*ze^8) + 
          c2^8*(58641 - 12*(51058 + 10253*x^2)*ze - 4*(-233533 + 205751*x^2 + 
              46176*x^4)*ze^2 + 4*(1227585 + 2352094*x^2 + 478494*x^4 + 
              13602*x^6)*ze^3 - (21004585 + 28939420*x^2 + 5868849*x^4 + 
              160270*x^6 + 5570*x^8)*ze^4 + 2*(16909990 + 19965171*x^2 + 
              3136296*x^4 - 61337*x^6 + 7048*x^8)*ze^5 - 
            2*(13213593 + 10920999*x^2 - 1183931*x^4 - 501819*x^6 + 646*x^8)*
             ze^6 - 4*(-1975478 + 1489046*x^2 + 2867637*x^4 + 372793*x^6 + 
              6437*x^8 + 45*x^10)*ze^7 + 4*(452576 + 3386137*x^2 + 
              2617532*x^4 + 235724*x^6 + 6768*x^8 + 159*x^10)*ze^8 - 
            8*(202615 + 749414*x^2 + 507084*x^4 + 28798*x^6 + 1141*x^8 + 
              100*x^10)*ze^9 + 8*(29787 + 101391*x^2 + 68742*x^4 + 774*x^6 - 
              33*x^8 + 43*x^10)*ze^10) - 2*c2^6*(-1386 + 336*(389 + 157*x^2)*
             ze - 28*(40775 + 26336*x^2 + 2441*x^4)*ze^2 + 
            (3474630 + 1894372*x^2 + 23198*x^4 - 3696*x^6)*ze^3 + 
            (-3434315 + 3048926*x^2 + 2576677*x^4 + 203912*x^6 - 420*x^8)*
             ze^4 - 8*(536263 + 2750022*x^2 + 1365415*x^4 + 111676*x^6 + 
              1088*x^8)*ze^5 + 8*(1878819 + 5332139*x^2 + 2443398*x^4 + 
              182819*x^6 + 3985*x^8)*ze^6 - 8*(2119087 + 5091750*x^2 + 
              2147301*x^4 + 109125*x^6 + 4324*x^8 + 45*x^10)*ze^7 + 
            8*(1169929 + 2396769*x^2 + 742843*x^4 - 24100*x^6 + 646*x^8 + 
              129*x^10)*ze^8 - 16*(138034 + 160201*x^2 - 83262*x^4 - 
              25592*x^6 - 756*x^8 + 47*x^10)*ze^9 + 
            4*(-4937 - 273572*x^2 - 399197*x^4 - 23208*x^6 - 1435*x^8 - 
              116*x^10 + x^12)*ze^10 - 8*(-6906 - 38319*x^2 - 43463*x^4 + 
              2738*x^6 + 16*x^8 - 83*x^10 + x^12)*ze^11 + 
            4*(-175 - 1502*x^2 - 2673*x^4 + 796*x^6 - x^8 - 30*x^10 + x^12)*
             ze^12) + 2*ze^3*(-104 + 1785*ze - 7658*ze^2 + 15157*ze^3 - 
            16524*ze^4 + 10640*ze^5 - 4220*ze^6 + 1112*ze^7 + 
            4*x^12*(-1 + ze)^2*ze^7 - 192*ze^8 + 4*ze^9 + 
            2*x^10*ze^4*(-3 - 51*ze + 56*ze^2 + 86*ze^3 - 124*ze^4 + 
              36*ze^5) + 2*x^8*ze^2*(-14 + 153*ze + 325*ze^2 - 1596*ze^3 + 
              1286*ze^4 + 432*ze^5 - 808*ze^6 + 222*ze^7) + 
            x^6*ze*(98 - 3935*ze + 13789*ze^2 - 10574*ze^3 - 11064*ze^4 + 
              16456*ze^5 - 2408*ze^6 - 3376*ze^7 + 1008*ze^8) + 
            x^2*(-180 + 7194*ze - 42251*ze^2 + 105759*ze^3 - 141172*ze^4 + 
              109222*ze^5 - 50264*ze^6 + 13500*ze^7 - 1880*ze^8 + 72*ze^9) + 
            x^4*(-26 + 3448*ze - 30592*ze^2 + 90093*ze^3 - 127734*ze^4 + 
              101504*ze^5 - 51696*ze^6 + 19524*ze^7 - 4968*ze^8 + 
              444*ze^9)) - 2*c2^2*ze^2*(-1708 + 51004*ze - 324577*ze^2 + 
            937122*ze^3 - 1490224*ze^4 + 1408008*ze^5 - 816262*ze^6 + 
            297376*ze^7 - 70988*ze^8 + 12*x^12*(-1 + ze)^2*ze^8 + 
            10448*ze^9 - 180*ze^10 + 8*x^10*ze^5*(-24 + 24*ze + 34*ze^2 - 
              58*ze^3 + 21*ze^4 + 3*ze^5) - 2*x^8*ze^2*(14 - 782*ze + 
              705*ze^2 + 9649*ze^3 - 24529*ze^4 + 15744*ze^5 + 5202*ze^6 - 
              7344*ze^7 + 1350*ze^8) - 2*x^6*ze*(-168 + 11908*ze - 
              66526*ze^2 + 83485*ze^3 + 113309*ze^4 - 328334*ze^5 + 
              219136*ze^6 + 720*ze^7 - 42248*ze^8 + 8664*ze^9) - 
            2*x^2*(812 - 50728*ze + 414754*ze^2 - 1372824*ze^3 + 
              2331719*ze^4 - 2206457*ze^5 + 1209562*ze^6 - 425208*ze^7 + 
              125128*ze^8 - 28772*ze^9 + 1908*ze^10) - 
            2*x^4*(42 - 12552*ze + 171581*ze^2 - 684331*ze^3 + 1175635*ze^4 - 
              867697*ze^5 + 129682*ze^6 + 74960*ze^7 + 66702*ze^8 - 
              63796*ze^9 + 9510*ze^10)) + 2*c2^4*ze*(-3360 + 159754*ze - 
            1222050*ze^2 + 3952147*ze^3 - 6503056*ze^4 + 5239067*ze^5 - 
            871344*ze^6 - 1763304*ze^7 + 1317080*ze^8 - 324148*ze^9 + 
            12*x^12*(-1 + ze)^2*ze^9 + 17248*ze^10 + 1164*ze^11 - 
            24*x^10*ze^6*(19 - 42*ze + 8*ze^2 + 53*ze^3 - 45*ze^4 + 7*ze^5) - 
            4*x^8*ze^3*(-161 + 445*ze + 3369*ze^2 - 11984*ze^3 + 12944*ze^4 - 
              4610*ze^5 - 261*ze^6 - 76*ze^7 + 275*ze^8) + 
            x^6*ze^2*(-12096 + 77328*ze + 96683*ze^2 - 1133127*ze^3 + 
              2315648*ze^4 - 1896048*ze^5 + 370992*ze^6 + 328976*ze^7 - 
              157264*ze^8 + 9424*ze^9) + x^4*ze*(16702 - 366378*ze + 
              1474815*ze^2 - 1077378*ze^3 - 5078867*ze^4 + 13313072*ze^5 - 
              13344264*ze^6 + 5752672*ze^7 - 385260*ze^8 - 352248*ze^9 + 
              47668*ze^10) + x^2*(-1260 + 159040*ze - 1633212*ze^2 + 
              5742002*ze^3 - 8187861*ze^4 + 1059411*ze^5 + 11084936*ze^6 - 
              13886224*ze^7 + 6907728*ze^8 - 1208600*ze^9 - 53864*ze^10 + 
              14680*ze^11))) + c1^4*(19*c2^18 + 
          c2^16*(781 - 4*(863 + 148*x^2)*ze + (3363 + 926*x^2 + 15*x^4)*
             ze^2) + c2^14*(-3350 - 40*(2 + 119*x^2)*ze + 
            8*(6197 + 4914*x^2 + 415*x^4)*ze^2 - 8*(12119 + 9946*x^2 + 
              1255*x^4 + 14*x^6)*ze^3 + (51003 + 47644*x^2 + 7683*x^4 + 
              154*x^6)*ze^4) + c2^12*(7846 + 40*(371 + 676*x^2)*ze + 
            2*(-54753 - 43750*x^2 + 483*x^4)*ze^2 - 
            2*(12749 + 84858*x^2 + 41689*x^4 + 2020*x^6)*ze^3 + 
            (509667 + 884302*x^2 + 308105*x^4 + 18216*x^6 + 318*x^8)*ze^4 - 
            2*(306713 + 527975*x^2 + 194560*x^4 + 13287*x^6 + 441*x^8)*ze^5 + 
            2*(106142 + 197917*x^2 + 82297*x^4 + 6263*x^6 + 341*x^8)*ze^6) + 
          c2^10*(19459 - 16*(12669 + 2825*x^2)*ze + 
            (478148 - 79760*x^2 - 42868*x^4)*ze^2 + 
            4*(-9206 + 299592*x^2 + 77817*x^4 + 2554*x^6)*ze^3 - 
            (881417 + 2198016*x^2 + 348925*x^4 - 16166*x^6 + 1114*x^8)*ze^4 + 
            4*(83406 - 57203*x^2 - 283149*x^4 - 55355*x^6 + 49*x^8)*ze^5 + 
            8*(138789 + 493455*x^2 + 382280*x^4 + 59870*x^6 + 932*x^8)*ze^6 - 
            4*(274208 + 885946*x^2 + 650271*x^4 + 102391*x^6 + 2925*x^8 + 
              3*x^10)*ze^7 + 4*(69834 + 237121*x^2 + 187252*x^4 + 31328*x^6 + 
              1262*x^8 + 3*x^10)*ze^8) + c2^8*(1485 - 60*(2313 + 940*x^2)*
             ze + (1173763 + 775030*x^2 + 72391*x^4)*ze^2 + 
            (-3558726 - 2163460*x^2 - 62782*x^4 + 4656*x^6)*ze^3 + 
            3*(1480757 - 155794*x^2 - 610005*x^4 - 61196*x^6 + 112*x^8)*
             ze^4 + 2*(-398053 + 5035581*x^2 + 3190234*x^4 + 297977*x^6 + 
              3453*x^8)*ze^5 - 2*(1630902 + 7614761*x^2 + 3652359*x^4 + 
              173971*x^6 + 7327*x^8)*ze^6 + 4*(653952 + 1743335*x^2 + 
              87471*x^4 - 254675*x^6 - 2467*x^8 + 96*x^10)*ze^7 - 
            4*(44177 - 585102*x^2 - 1395914*x^4 - 455658*x^6 - 10859*x^8 + 
              300*x^10)*ze^8 + 8*(-48384 - 351601*x^2 - 503034*x^4 - 
              137256*x^6 - 4382*x^8 + 177*x^10)*ze^9 + 
            8*(10671 + 71993*x^2 + 105142*x^4 + 28002*x^6 + 1099*x^8 - 
              75*x^10)*ze^10) - 2*ze^4*(-89 + 838*ze - 2878*ze^2 + 
            5016*ze^3 - 5122*ze^4 + 3312*ze^5 - 1328*ze^6 + 
            12*x^12*(-1 + ze)^2*ze^6 + 240*ze^7 + 12*ze^8 + 
            12*x^10*ze^4*(-6 - 9*ze + 55*ze^2 - 58*ze^3 + 18*ze^4) + 
            2*x^8*ze^2*(-69 + 741*ze - 1337*ze^2 - 532*ze^3 + 3092*ze^4 - 
              2560*ze^5 + 666*ze^6) + 2*x^6*ze*(114 - 3819*ze + 17105*ze^2 - 
              28734*ze^3 + 18800*ze^4 + 100*ze^5 - 5080*ze^6 + 1512*ze^7) + 
            2*x^2*(-90 + 2892*ze - 15765*ze^2 + 37539*ze^3 - 47114*ze^4 + 
              32246*ze^5 - 11086*ze^6 + 1268*ze^7 + 108*ze^8) + 
            2*x^4*(-33 + 2587*ze - 20480*ze^2 + 61083*ze^3 - 89994*ze^4 + 
              69740*ze^5 - 26082*ze^6 + 2516*ze^7 + 666*ze^8)) + 
          2*c2^2*ze^3*(-1560 + 30959*ze - 178402*ze^2 + 500215*ze^3 - 
            799088*ze^4 + 769132*ze^5 - 446024*ze^6 + 146404*ze^7 + 
            36*x^12*(-1 + ze)^2*ze^7 - 21824*ze^8 + 164*ze^9 + 
            6*x^10*ze^4*(-15 - 53*ze + 168*ze^2 - 92*ze^3 - 52*ze^4 + 
              44*ze^5) + 2*x^8*ze^2*(-210 + 4175*ze - 14715*ze^2 + 
              14142*ze^3 + 13668*ze^4 - 34082*ze^5 + 20824*ze^6 - 
              3826*ze^7) + x^6*ze*(1470 - 65633*ze + 408843*ze^2 - 
              993042*ze^3 + 1049984*ze^4 - 271184*ze^5 - 348752*ze^6 + 
              272464*ze^7 - 54160*ze^8) + x^4*(-390 + 52808*ze - 
              600160*ze^2 + 2476547*ze^3 - 5064194*ze^4 + 5588080*ze^5 - 
              3203520*ze^6 + 709436*ze^7 + 87128*ze^8 - 45924*ze^9) - 
            x^2*(2700 - 115238*ze + 859281*ze^2 - 2828725*ze^3 + 
              5047148*ze^4 - 5206150*ze^5 + 3085152*ze^6 - 962424*ze^7 + 
              112792*ze^8 + 5368*ze^9)) - 2*c2^4*ze^2*(-4270 + 131910*ze - 
            911103*ze^2 + 2905358*ze^3 - 5129476*ze^4 + 5231304*ze^5 - 
            2859656*ze^6 + 501408*ze^7 + 230812*ze^8 + 36*x^12*(-1 + ze)^2*
             ze^8 - 101584*ze^9 + 5412*ze^10 - 24*x^10*ze^5*
             (15 - 7*ze - 68*ze^2 + 116*ze^3 - 61*ze^4 + 5*ze^5) - 
            2*x^8*ze^2*(35 - 2315*ze + 8995*ze^2 - 5136*ze^3 - 17392*ze^4 + 
              22080*ze^5 - 1386*ze^6 - 7920*ze^7 + 2994*ze^8) + 
            2*x^6*ze*(420 - 30920*ze + 210625*ze^2 - 450117*ze^3 + 
              145564*ze^4 + 759312*ze^5 - 1182416*ze^6 + 704448*ze^7 - 
              157480*ze^8 + 696*ze^9) + 2*x^2*(-2030 + 129030*ze - 
              1132381*ze^2 + 4074777*ze^3 - 7447631*ze^4 + 6917400*ze^5 - 
              2055020*ze^6 - 1769184*ze^7 + 1757424*ze^8 - 501364*ze^9 + 
              29124*ze^10) + x^4*(-210 + 63030*ze - 924535*ze^2 + 
              4118328*ze^3 - 8029278*ze^4 + 6059416*ze^5 + 2777848*ze^6 - 
              8709408*ze^7 + 6406380*ze^8 - 1915720*ze^9 + 156060*ze^10)) + 
          2*c2^6*ze*(-3360 + 159754*ze - 1222050*ze^2 + 3952147*ze^3 - 
            6503056*ze^4 + 5239067*ze^5 - 871344*ze^6 - 1763304*ze^7 + 
            1317080*ze^8 - 324148*ze^9 + 12*x^12*(-1 + ze)^2*ze^9 + 
            17248*ze^10 + 1164*ze^11 - 24*x^10*ze^6*(19 - 42*ze + 8*ze^2 + 
              53*ze^3 - 45*ze^4 + 7*ze^5) - 4*x^8*ze^3*(-161 + 445*ze + 
              3369*ze^2 - 11984*ze^3 + 12944*ze^4 - 4610*ze^5 - 261*ze^6 - 
              76*ze^7 + 275*ze^8) + x^6*ze^2*(-12096 + 77328*ze + 
              96683*ze^2 - 1133127*ze^3 + 2315648*ze^4 - 1896048*ze^5 + 
              370992*ze^6 + 328976*ze^7 - 157264*ze^8 + 9424*ze^9) + 
            x^4*ze*(16702 - 366378*ze + 1474815*ze^2 - 1077378*ze^3 - 
              5078867*ze^4 + 13313072*ze^5 - 13344264*ze^6 + 5752672*ze^7 - 
              385260*ze^8 - 352248*ze^9 + 47668*ze^10) + 
            x^2*(-1260 + 159040*ze - 1633212*ze^2 + 5742002*ze^3 - 
              8187861*ze^4 + 1059411*ze^5 + 11084936*ze^6 - 13886224*ze^7 + 
              6907728*ze^8 - 1208600*ze^9 - 53864*ze^10 + 14680*ze^11))))*
       ft[1][c1, c2, ze])/(4*(-1 + c1)^4*(1 + c1)^4*(-1 + c2)^4*(1 + c2)^4*
       (-1 + ze)*ze^8*(c1^2 + c2^2 + 2*c1*c2*(-1 + 2*ze))*
       (c1^2 + c2^2 + 4*(-1 + ze)*ze + 2*c1*c2*(-1 + 2*ze))) - 
     ((2*c1^17*(1 + c2 + 6*c2^2 + 6*c2^3 + c2^4 + c2^5) + 
        2*c1^16*(1 + c2)*(1 + (-1 + 2*x^2)*ze + c2^4*(1 + ze) + 
          c2^5*(-12 + 17*ze) + 6*c2^2*(1 + x^2*ze) + 
          2*c2^3*(-44 + (66 + x^2)*ze) + c2*(-28 + (43 + 6*x^2)*ze)) + 
        2*c1^15*(1 + c2)*(6 - 2*(17 + 6*x^2)*ze + (27 + 14*x^2 + 3*x^4)*
           ze^2 + 2*c2^5*(-6 + 4*ze + 7*ze^2) + 2*c2^6*(33 - 85*ze + 
            57*ze^2) + 2*c2^4*(297 - (831 + 14*x^2)*ze + 2*(301 + 9*x^2)*
             ze^2) + 4*c2^3*(-22 - 16*(-2 + x^2)*ze + (1 + 28*x^2)*ze^2) + 
          c2^2*(294 - 10*(95 + 12*x^2)*ze + (725 + 162*x^2 + 3*x^4)*ze^2) + 
          c2*(-28 - 8*(-7 + 4*x^2)*ze + (-28 + 68*x^2 + 6*x^4)*ze^2)) + 
        2*c1^14*(1 + c2)*(6 - (33 + 8*x^2)*ze + (47 - 34*x^2 - 15*x^4)*ze^2 + 
          (-22 + 42*x^2 + 21*x^4 + 2*x^6)*ze^3 + 
          c2^6*(66 - 135*ze + 16*ze^2 + 73*ze^3) + 
          c2^7*(-220 + 765*ze - 912*ze^2 + 377*ze^3) + 
          c2^5*(-2448 + (9493 + 172*x^2)*ze - 2*(6315 + 206*x^2)*ze^2 + 
            5*(1163 + 50*x^2)*ze^3) + c2^4*(594 + (-1627 + 296*x^2)*ze + 
            (1102 - 976*x^2)*ze^2 + (63 + 834*x^2)*ze^3) + 
          c2^2*(294 + (-1021 + 160*x^2)*ze + (1021 - 898*x^2 - 87*x^4)*ze^2 + 
            3*(-104 + 310*x^2 + 43*x^4)*ze^3) + 
          c2^3*(-1724 + (8231 + 1000*x^2)*ze - 4*(3162 + 652*x^2 + 9*x^4)*
             ze^2 + (6282 + 1726*x^2 + 51*x^4)*ze^3) + 
          c2*(-88 + (775 + 236*x^2)*ze - 2*(740 + 356*x^2 + 33*x^4)*ze^2 + 
            (768 + 470*x^2 + 99*x^4 + 2*x^6)*ze^3)) + 
        c1^13*(1 + c2)*(4*c2^7*(-110 + 345*ze - 316*ze^2 + 6*ze^3 + 
            85*ze^4) + 2*c2^8*(495 - 2040*ze + 3192*ze^2 - 2262*ze^3 + 
            620*ze^4) + c2^5*(-4896 - 4*(-4681 + 376*x^2)*ze + 
            4*(-6021 + 1768*x^2)*ze^2 + (9955 - 11262*x^2 + 3*x^4)*ze^3 + 
            (721 + 6214*x^2 - 3*x^4)*ze^4) + 
          c2^6*(13772 - 40*(1628 + 31*x^2)*ze + 4*(29457 + 1018*x^2)*ze^2 - 
            (97385 + 4494*x^2 + x^4)*ze^3 + (31365 + 1662*x^2 + x^4)*ze^4) + 
          2*c2^4*(6584 - 4*(10011 + 1198*x^2)*ze + 4*(22147 + 4422*x^2 + 
              50*x^4)*ze^2 - (85655 + 22078*x^2 + 491*x^4)*ze^3 + 
            (30638 + 9352*x^2 + 324*x^4)*ze^4) + 
          2*c2^3*(-1724 + (8454 - 128*x^2)*ze + 4*(-3483 + 944*x^2 + 126*x^4)*
             ze^2 + (8851 - 9638*x^2 - 1465*x^4)*ze^3 + 
            (-1781 + 6470*x^2 + 1069*x^4)*ze^4) + 
          c2^2*(1188 - 8*(1702 + 487*x^2)*ze + 2*(20381 + 9166*x^2 + 603*x^4)*
             ze^2 - (46093 + 26566*x^2 + 3301*x^4 + 48*x^6)*ze^3 + 
            (17449 + 11914*x^2 + 2389*x^4 + 68*x^6)*ze^4) + 
          c2*(-176 + 4*(379 + 104*x^2)*ze + 4*(-830 + 18*x^2 + 87*x^4)*ze^2 - 
            (-2871 + 2606*x^2 + 1449*x^4 + 72*x^6)*ze^3 + 
            (-931 + 2022*x^2 + 1137*x^4 + 104*x^6)*ze^4) + 
          2*(1 - 4*(21 + 8*x^2)*ze + (403 + 314*x^2 + 35*x^4)*ze^2 - 
            2*(262 + 266*x^2 + 71*x^4 + 6*x^6)*ze^3 + 
            (205 + 232*x^2 + 113*x^4 + 10*x^6 + 2*x^8)*ze^4)) + 
        c1^12*(1 + c2)*(2 - 2*(83 + 38*x^2)*ze + (758 + 548*x^2 + 58*x^4)*
           ze^2 + (-1267 - 274*x^2 + 485*x^4 + 44*x^6)*ze^3 - 
          4*(-240 + 163*x^2 + 319*x^4 + 59*x^6 + x^8)*ze^4 + 
          (-283 + 454*x^2 + 673*x^4 + 192*x^6 + 4*x^8)*ze^5 + 
          10*c2^8*(99 - 390*ze + 560*ze^2 - 321*ze^3 + 22*ze^4 + 32*ze^5) + 
          2*c2^9*(-792 + 3570*ze - 6384*ze^2 + 5655*ze^3 - 2480*ze^4 + 
            432*ze^5) + c2^6*(13772 + 10*(-6459 + 206*x^2)*ze - 
            8*(-14348 + 1611*x^2)*ze^2 - 2*(45523 - 14648*x^2 + 8*x^4)*ze^3 + 
            (25671 - 29726*x^2 + 43*x^4)*ze^4 + (1789 + 11758*x^2 - 27*x^4)*
             ze^5) + c2^7*(-27984 + 30*(4983 + 98*x^2)*ze - 
            16*(20139 + 722*x^2)*ze^2 + 2*(175928 + 8482*x^2 + 3*x^4)*ze^3 - 
            (196067 + 10986*x^2 + 15*x^4)*ze^4 + (45201 + 2614*x^2 + 9*x^4)*
             ze^5) + c2^4*(13168 - 2*(40507 + 1994*x^2)*ze - 
            4*(-45857 + 1402*x^2 + 782*x^4)*ze^2 + (-188151 + 61614*x^2 + 
              13007*x^4)*ze^3 + 2*(41455 - 49672*x^2 - 9111*x^4 + 6*x^6)*
             ze^4 + (-11157 + 48598*x^2 + 8571*x^4 - 12*x^6)*ze^5) + 
          c2^5*(-35400 + 6*(42011 + 5014*x^2)*ze - 4*(173649 + 34298*x^2 + 
              338*x^4)*ze^2 + (941387 + 236730*x^2 + 4337*x^4)*ze^3 - 
            2*(316951 + 91868*x^2 + 2377*x^4 + 2*x^6)*ze^4 + 
            (170307 + 54374*x^2 + 1859*x^4 + 4*x^6)*ze^5) + 
          c2^3*(-4896 + 2*(33371 + 9290*x^2)*ze - 8*(32728 + 14264*x^2 + 
              785*x^4)*ze^2 + (446812 + 246348*x^2 + 23334*x^4 + 240*x^6)*
             ze^3 - (349403 + 226110*x^2 + 30039*x^4 + 612*x^6)*ze^4 + 
            (101643 + 74478*x^2 + 13723*x^4 + 412*x^6)*ze^5) + 
          c2^2*(1188 - 2*(6701 + 1910*x^2)*ze + (41882 + 10036*x^2 - 
              1422*x^4)*ze^2 + 2*(-27413 + 3844*x^2 + 5728*x^4 + 240*x^6)*
             ze^3 - (-32787 + 33662*x^2 + 21521*x^4 + 1320*x^6)*ze^4 + 
            (-7769 + 19062*x^2 + 11367*x^4 + 940*x^6)*ze^5) + 
          c2*(-24 + (2130 + 812*x^2)*ze - 4*(3622 + 2616*x^2 + 255*x^4)*
             ze^2 + (31927 + 30538*x^2 + 5767*x^4 + 284*x^6)*ze^3 - 
            4*(7001 + 7938*x^2 + 2388*x^4 + 196*x^6 + 10*x^8)*ze^4 + 
            (8501 + 10614*x^2 + 4865*x^4 + 448*x^6 + 68*x^8)*ze^5)) + 
        c1^11*(1 + c2)*(8*c2^10*(-1 + ze)^3*(-231 + 378*ze - 168*ze^2 + 
            16*ze^3) + 4*c2^9*(-396 + 1764*ze - 3094*ze^2 + 2645*ze^3 - 
            1070*ze^4 + 136*ze^5 + 16*ze^6) + 
          c2^7*(-27984 - 24*(-6205 + 26*x^2)*ze + 32*(-9949 + 276*x^2)*ze^2 + 
            (341921 - 30514*x^2 + 33*x^4)*ze^3 - 3*(61217 - 15298*x^2 + 
              41*x^4)*ze^4 + 6*(6275 - 5518*x^2 + 27*x^4)*ze^5 - 
            24*(-71 - 408*x^2 + 3*x^4)*ze^6) + 
          c2^8*(42372 - 24*(10087 + 202*x^2)*ze + 112*(5112 + 187*x^2)*ze^2 - 
            (717331 + 35410*x^2 + 15*x^4)*ze^3 + 3*(167441 + 9662*x^2 + 
              17*x^4)*ze^4 - 4*(46703 + 2810*x^2 + 15*x^4)*ze^5 + 
            8*(3635 + 194*x^2 + 3*x^4)*ze^6) + 
          c2^5*(-35400 + 8*(31681 + 2666*x^2)*ze + (-704440 - 60248*x^2 + 
              5548*x^4)*ze^2 + (971407 - 12878*x^2 - 29161*x^4)*ze^3 + 
            (-683933 + 208026*x^2 + 57403*x^4 - 64*x^6)*ze^4 + 
            2*(108237 - 125340*x^2 - 25271*x^4 + 86*x^6)*ze^5 - 
            12*(1578 - 7943*x^2 - 1396*x^4 + 9*x^6)*ze^6) + 
          c2^6*(70004 - 4*(137783 + 16536*x^2)*ze + 2*(868455 + 171774*x^2 + 
              1541*x^4)*ze^2 - (2851367 + 713282*x^2 + 11479*x^4)*ze^3 + 
            (2600005 + 740494*x^2 + 15805*x^4 + 24*x^6)*ze^4 - 
            2*(629547 + 192400*x^2 + 4759*x^4 + 30*x^6)*ze^5 + 
            4*(63556 + 20069*x^2 + 550*x^4 + 9*x^6)*ze^6) + 
          c2^3*(-4896 + 8*(8253 + 2390*x^2)*ze + 8*(-32870 - 11478*x^2 + 
              193*x^4)*ze^2 + (471383 + 107682*x^2 - 36137*x^4 - 1664*x^6)*
             ze^3 + (-421157 + 71370*x^2 + 118483*x^4 + 6400*x^6)*ze^4 + 
            2*(91872 - 98170*x^2 - 69019*x^4 - 4164*x^6 + 9*x^8)*ze^5 + 
            (-32322 + 87880*x^2 + 53428*x^4 + 3768*x^6 - 18*x^8)*ze^6) + 
          c2^4*(13772 - 4*(52745 + 14566*x^2)*ze + (983582 + 424492*x^2 + 
              21206*x^4)*ze^2 - (2146311 + 1161746*x^2 + 94767*x^4 + 688*x^6)*
             ze^3 + (2445217 + 1530178*x^2 + 160929*x^4 + 2244*x^6)*ze^4 - 
            2*(704048 + 490380*x^2 + 62675*x^4 + 1278*x^6 + 3*x^8)*ze^5 + 
            2*(160613 + 122282*x^2 + 19576*x^4 + 518*x^6 + 3*x^8)*ze^6) + 
          c2*(-24 + 8*(265 + 118*x^2)*ze - 4*(3473 + 2620*x^2 + 270*x^4)*
             ze^2 + (32533 + 21550*x^2 - 1919*x^4 - 336*x^6)*ze^3 + 
            (-36059 - 5210*x^2 + 21005*x^4 + 3312*x^6 + 24*x^8)*ze^4 - 
            2*(-9954 + 7392*x^2 + 15439*x^4 + 3122*x^6 + 33*x^8)*ze^5 + 
            2*(-2275 + 4050*x^2 + 6202*x^4 + 1658*x^6 + 13*x^8)*ze^6) + 
          c2^2*(132 - 4*(3059 + 1172*x^2)*ze + 4*(25752 + 18086*x^2 + 
              1653*x^4)*ze^2 - (312273 + 286878*x^2 + 45961*x^4 + 1536*x^6)*
             ze^3 + (434783 + 474370*x^2 + 107747*x^4 + 5992*x^6 + 188*x^8)*
             ze^4 - 2*(140712 + 173840*x^2 + 53703*x^4 + 3930*x^6 + 279*x^8)*
             ze^5 + (68286 + 91788*x^2 + 39116*x^4 + 3132*x^6 + 462*x^8)*
             ze^6) + 2*ze*(-10 + 444*ze - 2123*ze^2 + 3540*ze^3 - 2471*ze^4 + 
            620*ze^5 + 2*x^8*ze^3*(1 - 23*ze + 21*ze^2) + 
            2*x^6*ze^2*(-8 + 147*ze - 261*ze^2 + 117*ze^3) + 
            x^4*ze*(36 - 681*ze + 2350*ze^2 - 2753*ze^3 + 1042*ze^4) + 
            2*x^2*(-2 + 206*ze - 1499*ze^2 + 3113*ze^3 - 2448*ze^4 + 
              639*ze^5))) + c1^10*(2*c2^12*(-792 + 3570*ze - 6384*ze^2 + 
            5655*ze^3 - 2480*ze^4 + 432*ze^5) + 4*c2^11*(66 - 378*ze + 
            896*ze^2 - 1125*ze^3 + 790*ze^4 - 296*ze^5 + 48*ze^6) - 
          2*c2^9*(3102 - 12*(1739 + 102*x^2)*ze + 280*(214 + 25*x^2)*ze^2 + 
            (-95137 - 16626*x^2 + 5*x^4)*ze^3 + (90181 + 21022*x^2 - 23*x^4)*
             ze^4 + 2*(-25543 - 7494*x^2 + 21*x^4)*ze^5 - 
            8*(-2014 - 725*x^2 + 5*x^4)*ze^6 + 16*(-141 - 64*x^2 + x^4)*
             ze^7) + 2*c2^10*(-23364 + 84*(1637 + 34*x^2)*ze - 
            28*(12047 + 454*x^2)*ze^2 + 10*(44369 + 2244*x^2 + x^4)*ze^3 - 
            (333901 + 19662*x^2 + 37*x^4)*ze^4 + (140747 + 8626*x^2 + 51*x^4)*
             ze^5 - 32*(921 + 50*x^2 + x^4)*ze^6 + 8*(265 + 6*x^2 + x^4)*
             ze^7) - 2*c2^7*(17226 - 2*(79359 + 11852*x^2)*ze + 
            (601993 + 163430*x^2 + 4889*x^4)*ze^2 - 2*(619361 + 235764*x^2 + 
              12894*x^4)*ze^3 + (1509702 + 731760*x^2 + 54814*x^4 - 36*x^6)*
             ze^4 + 8*(-137347 - 81020*x^2 - 7355*x^4 + 18*x^6)*ze^5 + 
            4*(111187 + 78395*x^2 + 7997*x^4 - 51*x^6)*ze^6 + 
            32*(-2392 - 2046*x^2 - 218*x^4 + 3*x^6)*ze^7) + 
          c2^8*(-62084 + 6*(104693 + 17076*x^2)*ze - 
            8*(297565 + 72312*x^2 + 622*x^4)*ze^2 + (4649145 + 1339638*x^2 + 
              20009*x^4)*ze^3 - (5183289 + 1623082*x^2 + 30649*x^4 + 60*x^6)*
             ze^4 + 4*(835550 + 269771*x^2 + 5404*x^4 + 51*x^6)*ze^5 - 
            16*(72686 + 23103*x^2 + 400*x^4 + 15*x^6)*ze^6 + 
            8*(21123 + 6266*x^2 + 59*x^4 + 12*x^6)*ze^7) + 
          2*c2^6*(21010 + 10*(-4513 + 3506*x^2)*ze - 
            (327525 + 389654*x^2 + 27231*x^4)*ze^2 + 
            (1599997 + 1443302*x^2 + 140209*x^4 + 654*x^6)*ze^3 - 
            5*(592469 + 516566*x^2 + 57245*x^4 + 448*x^6)*ze^4 + 
            2*(1397777 + 1231013*x^2 + 145244*x^4 + 1397*x^6 + 9*x^8)*ze^5 - 
            (1338733 + 1211194*x^2 + 148322*x^4 + 1482*x^6 + 45*x^8)*ze^6 + 
            (255651 + 242560*x^2 + 31570*x^4 + 272*x^6 + 27*x^8)*ze^7) - 
          2*c2^5*(7106 - 2*(63217 + 16806*x^2)*ze + 
            (710317 + 322714*x^2 + 21013*x^4)*ze^2 - 
            10*(195159 + 120456*x^2 + 14106*x^4 + 230*x^6)*ze^3 + 
            2*(1497293 + 1154479*x^2 + 187003*x^4 + 5065*x^6)*ze^4 + 
            2*(-1311856 - 1216969*x^2 - 246423*x^4 - 8383*x^6 + 15*x^8)*
             ze^5 + 2*(609721 + 672197*x^2 + 161905*x^4 + 6235*x^6 - 42*x^8)*
             ze^6 + (-228950 - 301388*x^2 - 84848*x^4 - 3652*x^6 + 54*x^8)*
             ze^7) - 4*c2^3*(77 - 7*(1069 + 392*x^2)*ze + 
            7*(10967 + 7434*x^2 + 631*x^4)*ze^2 - 2*(149956 + 138346*x^2 + 
              23047*x^4 + 742*x^6)*ze^3 + (580018 + 663244*x^2 + 162543*x^4 + 
              9518*x^6 + 147*x^8)*ze^4 - 2*(295489 + 401847*x^2 + 
              130919*x^4 + 10641*x^6 + 276*x^8)*ze^5 + 
            (300686 + 474986*x^2 + 197980*x^4 + 20232*x^6 + 742*x^8 - 2*x^10)*
             ze^6 + 2*(-29720 - 53533*x^2 - 28318*x^4 - 3444*x^6 - 178*x^8 + 
              x^10)*ze^7) + 2*c2^4*(6666 - 2*(41839 + 11224*x^2)*ze + 
            (287379 + 56206*x^2 - 8887*x^4)*ze^2 + 3*(-112338 + 79998*x^2 + 
              39329*x^4 + 1406*x^6)*ze^3 - 2*(46675 + 564573*x^2 + 
              208631*x^4 + 9543*x^6 + 138*x^8)*ze^4 + 
            (531075 + 1724760*x^2 + 646102*x^4 + 32608*x^6 + 1023*x^8)*ze^5 - 
            2*(204335 + 579781*x^2 + 235379*x^4 + 12520*x^6 + 688*x^8 + x^10)*
             ze^6 + (98113 + 287862*x^2 + 132170*x^4 + 7016*x^6 + 725*x^8 + 
              2*x^10)*ze^7) + 2*c2^2*(66 - 6*(1003 + 438*x^2)*ze + 
            (45416 + 33784*x^2 + 3478*x^4)*ze^2 + (-124155 - 89236*x^2 - 
              819*x^4 + 580*x^6)*ze^3 - 2*(-79206 - 16658*x^2 + 36447*x^4 + 
              5300*x^6 + 17*x^8)*ze^4 + (-101171 + 130736*x^2 + 196797*x^4 + 
              32346*x^6 + 412*x^8)*ze^5 - (-32079 + 152550*x^2 + 184486*x^4 + 
              35474*x^6 + 813*x^8 + 4*x^10)*ze^6 + (-4563 + 47148*x^2 + 
              57150*x^4 + 13264*x^6 + 373*x^8 + 4*x^10)*ze^7) + 
          ze*(-22 + 876*ze - 3883*ze^2 + 7153*ze^3 - 6786*ze^4 + 3352*ze^5 + 
            4*x^10*(-1 + ze)*ze^5 - 698*ze^6 + 2*x^8*ze^3*(2 + 59*ze - 
              134*ze^2 + 67*ze^3) + 4*x^6*ze^2*(-20 - 134*ze + 907*ze^2 - 
              1238*ze^3 + 492*ze^4) + x^4*ze*(120 - 1511*ze - 531*ze^2 + 
              9076*ze^3 - 10468*ze^4 + 3332*ze^5) + 
            x^2*(-8 + 992*ze - 5862*ze^2 + 9550*ze^3 - 4852*ze^4 - 524*ze^5 + 
              732*ze^6)) - 2*c2*ze*(-90 + 4276*ze - 27781*ze^2 + 68807*ze^3 - 
            79406*ze^4 + 43046*ze^5 + 4*x^10*(-1 + ze)*ze^5 - 8850*ze^6 - 
            2*x^8*ze^3*(-7 + 219*ze - 524*ze^2 + 307*ze^3) - 
            2*x^6*ze^2*(72 - 1547*ze + 5239*ze^2 - 5851*ze^3 + 2046*ze^4) + 
            x^4*ze*(332 - 7605*ze + 38125*ze^2 - 73464*ze^3 + 60474*ze^4 - 
              17880*ze^5) - 2*x^2*(18 - 1954*ze + 18645*ze^2 - 58430*ze^3 + 
              79395*ze^4 - 48083*ze^5 + 10476*ze^6))) + 
        c1^9*(2*c2^13*(495 - 2040*ze + 3192*ze^2 - 2262*ze^3 + 620*ze^4) + 
          2*c2^12*(-297 + 1620*ze - 3584*ze^2 + 4050*ze^3 - 2370*ze^4 + 
            592*ze^5) + c2^11*(40788 - 24*(9793 + 202*x^2)*ze + 
            56*(10003 + 374*x^2)*ze^2 - (706751 + 35410*x^2 + 15*x^4)*ze^3 + 
            (498043 + 28986*x^2 + 51*x^4)*ze^4 - 4*(46567 + 2810*x^2 + 
              15*x^4)*ze^5 + 8*(3643 + 194*x^2 + 3*x^4)*ze^6) - 
          2*c2^10*(3102 - 12*(1739 + 102*x^2)*ze + 280*(214 + 25*x^2)*ze^2 + 
            (-95137 - 16626*x^2 + 5*x^4)*ze^3 + (90181 + 21022*x^2 - 23*x^4)*
             ze^4 + 2*(-25543 - 7494*x^2 + 21*x^4)*ze^5 - 
            8*(-2014 - 725*x^2 + 5*x^4)*ze^6 + 16*(-141 - 64*x^2 + x^4)*
             ze^7) + 2*c2^9*(35310 - 12*(30309 + 4916*x^2)*ze + 
            28*(50369 + 12156*x^2 + 104*x^4)*ze^2 - 
            (2841375 + 811570*x^2 + 12007*x^4)*ze^3 + 
            (3313169 + 1025238*x^2 + 19033*x^4 + 40*x^6)*ze^4 - 
            4*(573213 + 181827*x^2 + 3523*x^4 + 37*x^6)*ze^5 + 
            4*(226878 + 69871*x^2 + 1120*x^4 + 51*x^6)*ze^6 - 
            8*(22603 + 6174*x^2 + 27*x^4 + 16*x^6)*ze^7 + 
            16*(767 + 136*x^2 - 5*x^4 + 2*x^6)*ze^8) - 
          2*c2^8*(-7370 + 30*(2339 + 348*x^2)*ze - 16*(17351 + 4687*x^2 + 
              139*x^4)*ze^2 + 2*(302263 + 114280*x^2 + 6182*x^4)*ze^3 + 
            (-798305 - 383218*x^2 - 28305*x^4 + 20*x^6)*ze^4 + 
            (657041 + 381906*x^2 + 34025*x^4 - 92*x^6)*ze^5 + 
            4*(-82379 - 56640*x^2 - 5623*x^4 + 42*x^6)*ze^6 + 
            8*(11493 + 9310*x^2 + 957*x^4 - 20*x^6)*ze^7 + 
            4*(-2559 - 2634*x^2 - 223*x^4 + 16*x^6)*ze^8) + 
          c2^7*(-62084 - 4*(-35141 + 25546*x^2)*ze + 
            2*(536477 + 607670*x^2 + 41187*x^4)*ze^2 - 
            (5687473 + 4856942*x^2 + 448417*x^4 + 1824*x^6)*ze^3 + 
            (11763917 + 9604718*x^2 + 983813*x^4 + 6200*x^6)*ze^4 - 
            2*(6539613 + 5290208*x^2 + 550422*x^4 + 3648*x^6 + 45*x^8)*ze^5 + 
            (8216358 + 6597448*x^2 + 648464*x^4 + 3024*x^6 + 306*x^8)*ze^6 - 
            8*(341711 + 270512*x^2 + 22928*x^4 - 28*x^6 + 45*x^8)*ze^7 + 
            16*(22920 + 17810*x^2 + 1165*x^4 - 24*x^6 + 9*x^8)*ze^8) - 
          2*c2^6*(-7194 + 2*(67507 + 17778*x^2)*ze - 
            (817317 + 367762*x^2 + 23261*x^4)*ze^2 + 
            (2481417 + 1513630*x^2 + 171313*x^4 + 2628*x^6)*ze^3 - 
            (4370773 + 3316570*x^2 + 515137*x^4 + 12828*x^6)*ze^4 + 
            (4688370 + 4248342*x^2 + 814584*x^4 + 24406*x^6 - 54*x^8)*ze^5 + 
            (-3021734 - 3212626*x^2 - 716818*x^4 - 22158*x^6 + 216*x^8)*
             ze^6 + (1064034 + 1332836*x^2 + 332192*x^4 + 9292*x^6 - 306*x^8)*
             ze^7 + 8*(-18966 - 28897*x^2 - 7834*x^4 - 185*x^6 + 18*x^8)*
             ze^8) - 2*c2^4*(-275 + 50*(549 + 200*x^2)*ze - 
            5*(62277 + 41590*x^2 + 3413*x^4)*ze^2 + 10*(140094 + 126934*x^2 + 
              20131*x^4 + 570*x^6)*ze^3 - 5*(657313 + 735404*x^2 + 
              168505*x^4 + 8510*x^6 + 102*x^8)*ze^4 + 
            4*(1098921 + 1456563*x^2 + 432376*x^4 + 29315*x^6 + 525*x^8)*
             ze^5 + 2*(-1676713 - 2585818*x^2 - 945690*x^4 - 76984*x^6 - 
              1605*x^8 + 10*x^10)*ze^6 + (1338146 + 2387692*x^2 + 
              1056176*x^4 + 98140*x^6 + 2270*x^8 - 56*x^10)*ze^7 + 
            4*(-52906 - 109411*x^2 - 58624*x^4 - 6150*x^6 - 150*x^8 + 9*x^10)*
             ze^8) + c2^5*(-26994 + 4*(90843 + 24328*x^2)*ze + 
            2*(-686831 - 161822*x^2 + 13807*x^4)*ze^2 - 
            (-1824127 + 838422*x^2 + 461301*x^4 + 15520*x^6)*ze^3 + 
            (631743 + 5634230*x^2 + 1895203*x^4 + 73372*x^6 + 1132*x^8)*
             ze^4 - 4*(1115796 + 2766257*x^2 + 880437*x^4 + 33059*x^6 + 
              1219*x^8)*ze^5 + 4*(1263575 + 2639927*x^2 + 851752*x^4 + 
              27725*x^6 + 2103*x^8 + 6*x^10)*ze^6 - 4*(609673 + 1246683*x^2 + 
              423190*x^4 + 10094*x^6 + 1769*x^8 + 15*x^10)*ze^7 + 
            4*(107927 + 229537*x^2 + 86190*x^4 + 654*x^6 + 675*x^8 + 9*x^10)*
             ze^8) + 2*c2^3*(-220 + 10*(2069 + 890*x^2)*ze - 
            2*(89103 + 65990*x^2 + 6716*x^4)*ze^2 - 
            8*(-71907 - 57485*x^2 - 4601*x^4 + 83*x^6)*ze^3 + 
            2*(-442433 - 231045*x^2 + 83488*x^4 + 14291*x^6 + 3*x^8)*ze^4 - 
            (-657625 + 419536*x^2 + 807556*x^4 + 116892*x^6 + 841*x^8)*ze^5 + 
            (-184333 + 1192864*x^2 + 1248692*x^4 + 189108*x^6 + 2605*x^8 + 
              24*x^10)*ze^6 - (17065 + 840510*x^2 + 835511*x^4 + 138308*x^6 + 
              2639*x^8 + 78*x^10 + x^12)*ze^7 + (11229 + 194278*x^2 + 
              202703*x^4 + 38580*x^6 + 707*x^8 + 54*x^10 + x^12)*ze^8) + 
          2*ze^2*(34 - 1062*ze + 5178*ze^2 - 10023*ze^3 + 9346*ze^4 - 
            4214*ze^5 + 740*ze^6 + 4*x^10*ze^4*(1 - 4*ze + 3*ze^2) + 
            2*x^8*ze^2*(-1 - 18*ze + 253*ze^2 - 393*ze^3 + 160*ze^4) + 
            4*x^6*ze^2*(32 - 571*ze + 1437*ze^2 - 1265*ze^3 + 370*ze^4) + 
            2*x^2*(18 - 974*ze + 6488*ze^2 - 15339*ze^3 + 16304*ze^4 - 
              7878*ze^5 + 1378*ze^6) + x^4*(2 - 364*ze + 4760*ze^2 - 
              16707*ze^3 + 24236*ze^4 - 15608*ze^5 + 3684*ze^6)) - 
          4*c2^2*ze*(175 - 8750*ze + 68785*ze^2 - 221896*ze^3 + 361352*ze^4 - 
            311313*ze^5 + 134286*ze^6 + x^12*(-1 + ze)*ze^6 - 22627*ze^7 + 
            2*x^10*ze^5*(8 - 23*ze + 15*ze^2) + x^8*ze^3*(-21 + 799*ze - 
              2822*ze^2 + 3562*ze^3 - 1517*ze^4) + x^6*ze^2*(280 - 6657*ze + 
              30455*ze^2 - 55179*ze^3 + 43038*ze^4 - 11776*ze^5) + 
            x^4*ze*(-658 + 17182*ze - 108231*ze^2 + 287289*ze^3 - 
              371293*ze^4 + 230081*ze^5 - 54553*ze^6) + 
            x^2*(70 - 7910*ze + 89706*ze^2 - 364107*ze^3 + 704849*ze^4 - 
              697769*ze^5 + 336120*ze^6 - 61142*ze^7)) + 
          c2*ze*(220 - 9400*ze + 54203*ze^2 - 127425*ze^3 + 154844*ze^4 - 
            105280*ze^5 + 24*x^10*(-1 + ze)^2*ze^5 + 39418*ze^6 + 
            2*x^12*(-1 + ze)*ze^6 - 6642*ze^7 + 2*x^8*ze^3*(-22 - 356*ze + 
              1700*ze^2 - 2137*ze^3 + 781*ze^4) + 4*x^6*ze^2*
             (224 + 196*ze - 8981*ze^2 + 23375*ze^3 - 21348*ze^4 + 
              6580*ze^5) + x^4*ze*(-1212 + 20691*ze - 36661*ze^2 - 
              72932*ze^3 + 231344*ze^4 - 190342*ze^5 + 49334*ze^6) + 
            2*x^2*(40 - 5148*ze + 40813*ze^2 - 100139*ze^3 + 93298*ze^4 - 
              18054*ze^5 - 18080*ze^6 + 7324*ze^7))) + 
        c2*(2*c2^16 + c2^15*(2 + (-2 + 4*x^2)*ze) + 
          2*c2^14*(6 - 2*(17 + 6*x^2)*ze + (27 + 14*x^2 + 3*x^4)*ze^2) + 
          2*c2^13*(6 - (33 + 8*x^2)*ze + (47 - 34*x^2 - 15*x^4)*ze^2 + 
            (-22 + 42*x^2 + 21*x^4 + 2*x^6)*ze^3) - 8*(1 + 6*x^2 + x^4)*
           (-1 + ze)^2*ze^6*(1 - 4*(1 + 7*x^2)*ze + (6 + 84*x^2 + 70*x^4)*
             ze^2 - 4*(1 + 21*x^2 + 35*x^4 + 7*x^6)*ze^3 + 
            2*(1 + 6*x^2 + x^4)^2*ze^4) + 2*c2^12*(1 - 4*(21 + 8*x^2)*ze + 
            (403 + 314*x^2 + 35*x^4)*ze^2 - 2*(262 + 266*x^2 + 71*x^4 + 
              6*x^6)*ze^3 + (205 + 232*x^2 + 113*x^4 + 10*x^6 + 2*x^8)*
             ze^4) + c2^11*(2 - 2*(83 + 38*x^2)*ze + (758 + 548*x^2 + 58*x^4)*
             ze^2 + (-1267 - 274*x^2 + 485*x^4 + 44*x^6)*ze^3 - 
            4*(-240 + 163*x^2 + 319*x^4 + 59*x^6 + x^8)*ze^4 + 
            (-283 + 454*x^2 + 673*x^4 + 192*x^6 + 4*x^8)*ze^5) + 
          8*c2*(-1 + ze)^2*ze^5*(-7 + 30*ze - 50*ze^2 + 40*ze^3 - 22*ze^4 + 
            4*ze^5 + 2*x^12*ze^4*(1 + 2*ze) + 4*x^10*ze^3*(3 - 23*ze + 
              18*ze^2) + 6*x^8*ze^2*(-19 + 132*ze - 191*ze^2 + 74*ze^3) + 
            4*x^6*ze*(15 - 352*ze + 970*ze^2 - 874*ze^3 + 252*ze^4) + 
            2*x^2*(-7 + 120*ze - 352*ze^2 + 406*ze^3 - 190*ze^4 + 36*ze^5) + 
            x^4*(-7 + 582*ze - 2716*ze^2 + 4192*ze^3 - 2546*ze^4 + 
              444*ze^5)) + 2*c2^10*ze*(-10 + 444*ze - 2123*ze^2 + 3540*ze^3 - 
            2471*ze^4 + 620*ze^5 + 2*x^8*ze^3*(1 - 23*ze + 21*ze^2) + 
            2*x^6*ze^2*(-8 + 147*ze - 261*ze^2 + 117*ze^3) + 
            x^4*ze*(36 - 681*ze + 2350*ze^2 - 2753*ze^3 + 1042*ze^4) + 
            2*x^2*(-2 + 206*ze - 1499*ze^2 + 3113*ze^3 - 2448*ze^4 + 
              639*ze^5)) - 16*c2^2*ze^5*(1 - ze - 7*ze^2 + 18*ze^3 - 
            19*ze^4 + 2*x^12*(-1 + ze)^2*ze^4 + 10*ze^5 - 2*ze^6 + 
            x^10*ze^3*(15 - 56*ze + 65*ze^2 - 24*ze^3) + 
            x^8*ze^2*(-83 + 578*ze - 1183*ze^2 + 966*ze^3 - 278*ze^4) + 
            x^6*ze*(33 - 656*ze + 2121*ze^2 - 2728*ze^3 + 1550*ze^4 - 
              320*ze^5) + 2*x^4*(1 + 74*ze - 347*ze^2 + 575*ze^3 - 400*ze^4 + 
              86*ze^5 + 11*ze^6) + x^2*(-9 + 46*ze - 20*ze^2 - 210*ze^3 + 
              432*ze^4 - 327*ze^5 + 88*ze^6)) + c2^9*ze*(-22 + 876*ze - 
            3883*ze^2 + 7153*ze^3 - 6786*ze^4 + 3352*ze^5 + 
            4*x^10*(-1 + ze)*ze^5 - 698*ze^6 + 2*x^8*ze^3*(2 + 59*ze - 
              134*ze^2 + 67*ze^3) + 4*x^6*ze^2*(-20 - 134*ze + 907*ze^2 - 
              1238*ze^3 + 492*ze^4) + x^4*ze*(120 - 1511*ze - 531*ze^2 + 
              9076*ze^3 - 10468*ze^4 + 3332*ze^5) + 
            x^2*(-8 + 992*ze - 5862*ze^2 + 9550*ze^3 - 4852*ze^4 - 524*ze^5 + 
              732*ze^6)) + 2*c2^8*ze^2*(34 - 1062*ze + 5178*ze^2 - 
            10023*ze^3 + 9346*ze^4 - 4214*ze^5 + 740*ze^6 + 
            4*x^10*ze^4*(1 - 4*ze + 3*ze^2) + 2*x^8*ze^2*(-1 - 18*ze + 
              253*ze^2 - 393*ze^3 + 160*ze^4) + 4*x^6*ze^2*(32 - 571*ze + 
              1437*ze^2 - 1265*ze^3 + 370*ze^4) + 2*x^2*(18 - 974*ze + 
              6488*ze^2 - 15339*ze^3 + 16304*ze^4 - 7878*ze^5 + 1378*ze^6) + 
            x^4*(2 - 364*ze + 4760*ze^2 - 16707*ze^3 + 24236*ze^4 - 
              15608*ze^5 + 3684*ze^6)) + 2*c2^6*ze^3*(-47 + 1072*ze - 
            5197*ze^2 + 10836*ze^3 - 11690*ze^4 - 2*x^12*(-1 + ze)^2*ze^4 + 
            6844*ze^5 - 2074*ze^6 + 256*ze^7 + 4*x^10*ze^3*(1 - 12*ze + 
              42*ze^2 - 53*ze^3 + 22*ze^4) + 2*x^8*ze^2*(27 - 43*ze - 
              999*ze^2 + 2482*ze^3 - 1963*ze^4 + 496*ze^5) + 
            2*x^6*ze*(-8 - 3*ze + 3205*ze^2 - 11140*ze^3 + 14236*ze^4 - 
              7900*ze^5 + 1608*ze^6) + 2*x^2*(-47 + 1952*ze - 12680*ze^2 + 
              32641*ze^3 - 41380*ze^4 + 27048*ze^5 - 8474*ze^6 + 940*ze^7) + 
            x^4*(-17 + 1156*ze - 13763*ze^2 + 51442*ze^3 - 87078*ze^4 + 
              74092*ze^5 - 30670*ze^6 + 4832*ze^7)) + 
          c2^7*ze^2*(88 - 2157*ze + 9325*ze^2 - 17930*ze^3 + 18834*ze^4 - 
            11496*ze^5 + 2*x^12*(-1 + ze)^2*ze^5 + 3984*ze^6 - 646*ze^7 + 
            4*x^10*ze^4*(-2 + 22*ze - 27*ze^2 + 7*ze^3) + 
            2*x^8*ze^2*(2 - 34*ze - 479*ze^2 + 1554*ze^3 - 1532*ze^4 + 
              491*ze^5) + 4*x^6*ze*(-6 + 348*ze - 157*ze^2 - 4267*ze^3 + 
              9288*ze^4 - 6954*ze^5 + 1746*ze^6) + x^2*(80 - 4826*ze + 
              27086*ze^2 - 56552*ze^3 + 55292*ze^4 - 25656*ze^5 + 4468*ze^6 + 
              92*ze^7) + x^4*(4 - 1389*ze + 12857*ze^2 - 21878*ze^3 - 
              4636*ze^4 + 35906*ze^5 - 26740*ze^6 + 5870*ze^7)) + 
          2*c2^4*ze^4*(31 - 361*ze + 1530*ze^2 - 3162*ze^3 + 3610*ze^4 - 
            2418*ze^5 + 952*ze^6 - 192*ze^7 + 8*ze^8 + 2*x^12*ze^4*
             (5 - 9*ze + 8*ze^2 - 8*ze^3 + 4*ze^4) + 4*x^10*ze^3*
             (1 + 28*ze - 145*ze^2 + 236*ze^3 - 156*ze^4 + 36*ze^5) + 
            2*x^8*ze^2*(-167 + 945*ze - 165*ze^2 - 3487*ze^3 + 4972*ze^4 - 
              2544*ze^5 + 444*ze^6) + 4*x^6*ze*(31 - 548*ze - 275*ze^2 + 
              5948*ze^3 - 11602*ze^4 + 9552*ze^5 - 3608*ze^6 + 504*ze^7) + 
            2*x^2*(19 - 1265*ze + 8648*ze^2 - 23700*ze^3 + 33104*ze^4 - 
              25146*ze^5 + 10088*ze^6 - 1816*ze^7 + 72*ze^8) + 
            x^4*(41 - 865*ze + 12532*ze^2 - 53624*ze^3 + 103462*ze^4 - 
              103230*ze^5 + 53664*ze^6 - 12880*ze^7 + 888*ze^8)) + 
          c2^5*ze^3*(-161 + 2467*ze - 9758*ze^2 + 17948*ze^3 - 18196*ze^4 + 
            10826*ze^5 - 3948*ze^6 + 1016*ze^7 - 192*ze^8 + 
            2*x^12*ze^4*(1 - 7*ze + 10*ze^2 - 4*ze^3) + 4*x^10*(-1 + ze)^2*
             ze^3*(-1 + 6*ze - 108*ze^2 + 32*ze^3) + 2*x^8*ze^2*
             (-55 + 516*ze + 704*ze^2 - 5509*ze^3 + 8022*ze^4 - 4604*ze^5 + 
              928*ze^6) + 4*x^6*ze*(53 - 1997*ze + 5840*ze^2 + 558*ze^3 - 
              18598*ze^4 + 23780*ze^5 - 11560*ze^6 + 1920*ze^7) - 
            2*x^2*(133 - 5223*ze + 28306*ze^2 - 64470*ze^3 + 76092*ze^4 - 
              49070*ze^5 + 16644*ze^6 - 2472*ze^7 + 64*ze^8) + 
            x^4*(-35 + 5699*ze - 46556*ze^2 + 116212*ze^3 - 114766*ze^4 + 
              25454*ze^5 + 30508*ze^6 - 19448*ze^7 + 2944*ze^8)) - 
          c2^3*ze^4*(-147 + 1307*ze - 4218*ze^2 + 6926*ze^3 - 6778*ze^4 + 
            4358*ze^5 - 1784*ze^6 + 304*ze^7 + 32*ze^8 + 2*x^12*ze^4*
             (5 - 17*ze + 36*ze^2 - 40*ze^3 + 16*ze^4) + 4*x^10*ze^3*
             (1 - 38*ze - 87*ze^2 + 436*ze^3 - 456*ze^4 + 144*ze^5) + 
            2*x^8*ze^2*(-305 + 2759*ze - 5151*ze^2 + 181*ze^3 + 7292*ze^4 - 
              6552*ze^5 + 1776*ze^6) + 4*x^6*ze*(145 - 4433*ze + 18142*ze^2 - 
              27028*ze^3 + 12654*ze^4 + 6552*ze^5 - 8048*ze^6 + 2016*ze^7) + 
            2*x^2*(-161 + 4555*ze - 23066*ze^2 + 51458*ze^3 - 60284*ze^4 + 
              37618*ze^5 - 10776*ze^6 + 368*ze^7 + 288*ze^8) + 
            x^4*(-91 + 9467*ze - 70572*ze^2 + 196260*ze^3 - 265714*ze^4 + 
              182130*ze^5 - 52040*ze^6 - 2992*ze^7 + 3552*ze^8))) + 
        c1^8*(2*c2^14*(-220 + 765*ze - 912*ze^2 + 377*ze^3) + 
          10*c2^13*(55 - 270*ze + 512*ze^2 - 450*ze^3 + 158*ze^4) + 
          c2^12*(-26994 + 30*(4853 + 98*x^2)*ze - 16*(19789 + 722*x^2)*ze^2 + 
            2*(174323 + 8482*x^2 + 3*x^4)*ze^3 - (195847 + 10986*x^2 + 
              15*x^4)*ze^4 + (45521 + 2614*x^2 + 9*x^4)*ze^5) - 
          2*c2^11*(-7194 + 72*(647 + 38*x^2)*ze - 8*(15886 + 1861*x^2)*ze^2 + 
            (187705 + 32962*x^2 - 9*x^4)*ze^3 + 36*(-4426 - 1040*x^2 + x^4)*
             ze^4 + (74581 + 22174*x^2 - 51*x^4)*ze^5 + 
            8*(-1924 - 709*x^2 + 3*x^4)*ze^6) + 
          c2^10*(-62084 + 6*(104693 + 17076*x^2)*ze - 
            8*(297565 + 72312*x^2 + 622*x^4)*ze^2 + (4649145 + 1339638*x^2 + 
              20009*x^4)*ze^3 - (5183289 + 1623082*x^2 + 30649*x^4 + 60*x^6)*
             ze^4 + 4*(835550 + 269771*x^2 + 5404*x^4 + 51*x^6)*ze^5 - 
            16*(72686 + 23103*x^2 + 400*x^4 + 15*x^6)*ze^6 + 
            8*(21123 + 6266*x^2 + 59*x^4 + 12*x^6)*ze^7) - 
          2*c2^9*(-7370 + 30*(2339 + 348*x^2)*ze - 16*(17351 + 4687*x^2 + 
              139*x^4)*ze^2 + 2*(302263 + 114280*x^2 + 6182*x^4)*ze^3 + 
            (-798305 - 383218*x^2 - 28305*x^4 + 20*x^6)*ze^4 + 
            (657041 + 381906*x^2 + 34025*x^4 - 92*x^6)*ze^5 + 
            4*(-82379 - 56640*x^2 - 5623*x^4 + 42*x^6)*ze^6 + 
            8*(11493 + 9310*x^2 + 957*x^4 - 20*x^6)*ze^7 + 
            4*(-2559 - 2634*x^2 - 223*x^4 + 16*x^6)*ze^8) + 
          2*c2^8*(35310 + 18*(-4519 + 3214*x^2)*ze - 
            4*(157657 + 175846*x^2 + 11796*x^4)*ze^2 + 
            (3431201 + 2880042*x^2 + 261361*x^4 + 1008*x^6)*ze^3 - 
            (7347905 + 5876662*x^2 + 585961*x^4 + 3368*x^6)*ze^4 + 
            (8589254 + 6764728*x^2 + 673466*x^4 + 3692*x^6 + 60*x^8)*ze^5 - 
            2*(2920271 + 2256446*x^2 + 204438*x^4 + 494*x^6 + 111*x^8)*ze^6 + 
            2*(1123321 + 834000*x^2 + 57774*x^4 - 304*x^6 + 153*x^8)*ze^7 - 
            16*(26763 + 18284*x^2 + 435*x^4 - 14*x^6 + 12*x^8)*ze^8 + 
            16*(1599 + 904*x^2 - 74*x^4 + 3*x^8)*ze^9) - 
          2*c2^7*(3102 - 30*(1991 + 522*x^2)*ze + (374655 + 167814*x^2 + 
              10471*x^4)*ze^2 - (1192163 + 723158*x^2 + 80565*x^4 + 1200*x^6)*
             ze^3 + 4*(559542 + 421367*x^2 + 64205*x^4 + 1535*x^6)*ze^4 + 
            (-2629897 - 2356184*x^2 - 440887*x^4 - 12406*x^6 + 30*x^8)*ze^5 + 
            2*(975764 + 1018139*x^2 + 219801*x^4 + 6045*x^6 - 69*x^8)*ze^6 + 
            4*(-220075 - 266090*x^2 - 63116*x^4 - 1270*x^6 + 63*x^8)*ze^7 - 
            8*(-26350 - 38269*x^2 - 9262*x^4 - 13*x^6 + 30*x^8)*ze^8 + 
            16*(-1045 - 2183*x^2 - 437*x^4 + 11*x^6 + 6*x^8)*ze^9) + 
          c2^6*(40788 - 6*(95231 + 25464*x^2)*ze + (2282106 + 583380*x^2 - 
              33514*x^4)*ze^2 + (-3267013 + 1073286*x^2 + 664761*x^4 + 
              21516*x^6)*ze^3 - (1165507 + 9398278*x^2 + 2962019*x^4 + 
              100076*x^6 + 1712*x^8)*ze^4 + 2*(4900999 + 10576458*x^2 + 
              2992526*x^4 + 83154*x^6 + 4015*x^8)*ze^5 - 
            4*(3374141 + 5987439*x^2 + 1614093*x^4 + 24476*x^6 + 3996*x^8 + 
              15*x^10)*ze^6 + 2*(4464607 + 7415154*x^2 + 1911342*x^4 - 
              13352*x^6 + 8643*x^8 + 102*x^10)*ze^7 - 
            16*(181824 + 295043*x^2 + 72733*x^4 - 3372*x^6 + 645*x^8 + 
              15*x^10)*ze^8 + 16*(22487 + 36198*x^2 + 8922*x^4 - 1180*x^6 + 
              191*x^8 + 6*x^10)*ze^9) - 2*c2^5*(297 - 72*(419 + 152*x^2)*ze + 
            (363995 + 240938*x^2 + 19371*x^4)*ze^2 - 
            2*(891815 + 799274*x^2 + 123147*x^4 + 3222*x^6)*ze^3 + 
            2*(2347287 + 2589887*x^2 + 570991*x^4 + 26257*x^6 + 269*x^8)*
             ze^4 - (7363349 + 9578026*x^2 + 2698717*x^4 + 162116*x^6 + 
              2256*x^8)*ze^5 + (7082814 + 10643668*x^2 + 3616196*x^4 + 
              248336*x^6 + 3166*x^8 - 36*x^10)*ze^6 + 
            2*(-2026167 - 3506230*x^2 - 1390208*x^4 - 99818*x^6 - 577*x^8 + 
              72*x^10)*ze^7 - 4*(-307758 - 621573*x^2 - 284048*x^4 - 
              19846*x^6 + 182*x^8 + 51*x^10)*ze^8 + 
            8*(-18081 - 44184*x^2 - 23282*x^4 - 1588*x^6 + 83*x^8 + 12*x^10)*
             ze^9) + c2^4*(990 - 90*(1057 + 450*x^2)*ze + 
            (892442 + 657660*x^2 + 66374*x^4)*ze^2 - 
            (3218187 + 2698050*x^2 + 295811*x^4 + 1452*x^6)*ze^3 + 
            4*(1417533 + 986205*x^2 - 60088*x^4 - 22301*x^6 + 77*x^8)*ze^4 + 
            (-4862251 + 396554*x^2 + 3273001*x^4 + 441604*x^6 + 1092*x^8)*
             ze^5 - 2*(-591083 + 3854378*x^2 + 3540574*x^4 + 421122*x^6 + 
              3105*x^8 + 64*x^10)*ze^6 + 2*(529485 + 4508378*x^2 + 
              3513772*x^4 + 398252*x^6 + 4129*x^8 + 314*x^10 + 6*x^12)*ze^7 - 
            2*(382013 + 2148824*x^2 + 1684205*x^4 + 188176*x^6 + 1559*x^8 + 
              520*x^10 + 15*x^12)*ze^8 + 2*(67477 + 367918*x^2 + 308111*x^4 + 
              36388*x^6 - 397*x^8 + 270*x^10 + 9*x^12)*ze^9) + 
          ze^2*(88 - 2157*ze + 9325*ze^2 - 17930*ze^3 + 18834*ze^4 - 
            11496*ze^5 + 2*x^12*(-1 + ze)^2*ze^5 + 3984*ze^6 - 646*ze^7 + 
            4*x^10*ze^4*(-2 + 22*ze - 27*ze^2 + 7*ze^3) + 
            2*x^8*ze^2*(2 - 34*ze - 479*ze^2 + 1554*ze^3 - 1532*ze^4 + 
              491*ze^5) + 4*x^6*ze*(-6 + 348*ze - 157*ze^2 - 4267*ze^3 + 
              9288*ze^4 - 6954*ze^5 + 1746*ze^6) + x^2*(80 - 4826*ze + 
              27086*ze^2 - 56552*ze^3 + 55292*ze^4 - 25656*ze^5 + 4468*ze^6 + 
              92*ze^7) + x^4*(4 - 1389*ze + 12857*ze^2 - 21878*ze^3 - 
              4636*ze^4 + 35906*ze^5 - 26740*ze^6 + 5870*ze^7)) - 
          2*c2*ze^2*(238 - 7996*ze + 50355*ze^2 - 133748*ze^3 + 181078*ze^4 - 
            130834*ze^5 + 47818*ze^6 + 2*x^12*(-1 + ze)*ze^6 - 6902*ze^7 - 
            4*x^10*ze^4*(-8 + 21*ze - 36*ze^2 + 23*ze^3) - 
            2*x^8*ze^2*(7 + 42*ze - 1579*ze^2 + 4847*ze^3 - 4825*ze^4 + 
              1517*ze^5) - 4*x^6*ze^2*(-207 + 4182*ze - 16537*ze^2 + 
              25299*ze^3 - 16652*ze^4 + 3938*ze^5) + 
            x^4*(14 - 2640*ze + 40181*ze^2 - 189576*ze^3 + 400188*ze^4 - 
              420112*ze^5 + 213534*ze^6 - 41586*ze^7) - 
            2*x^2*(-126 + 7190*ze - 60245*ze^2 + 195660*ze^3 - 308778*ze^4 + 
              250320*ze^5 - 98500*ze^6 + 14446*ze^7)) - 
          4*c2^3*ze*(-375 + 19450*ze - 172720*ze^2 + 660240*ze^3 - 
            1350128*ze^4 + 1578888*ze^5 - 1045301*ze^6 + 358150*ze^7 - 
            48143*ze^8 + x^12*ze^6*(5 - 14*ze + 9*ze^2) + 
            2*x^10*ze^5*(-25 + 108*ze - 164*ze^2 + 81*ze^3) + 
            x^8*ze^3*(35 - 1515*ze + 6155*ze^2 - 10287*ze^3 + 8314*ze^4 - 
              2745*ze^5) + x^6*ze^2*(-600 + 15225*ze - 82025*ze^2 + 
              189581*ze^3 - 218384*ze^4 + 121652*ze^5 - 25036*ze^6) + 
            x^4*ze*(1430 - 40790*ze + 297045*ze^2 - 963273*ze^3 + 
              1644681*ze^4 - 1532833*ze^5 + 731542*ze^6 - 138561*ze^7) + 
            x^2*(-150 + 17450*ze - 221320*ze^2 + 1057695*ze^3 - 
              2560859*ze^4 + 3454145*ze^5 - 2598872*ze^6 + 1000428*ze^7 - 
              148694*ze^8)) + 2*c2^2*ze*(-495 + 22270*ze - 152047*ze^2 + 
            435352*ze^3 - 648395*ze^4 + 541732*ze^5 - 258436*ze^6 + 
            68839*ze^7 - 8934*ze^8 + x^12*ze^6*(3 - 13*ze + 10*ze^2) - 
            2*x^10*ze^5*(3 - 16*ze + 11*ze^2 + 2*ze^3) + 
            x^8*ze^3*(106 + 753*ze - 5658*ze^2 + 11318*ze^3 - 8807*ze^4 + 
              2214*ze^5) + 2*x^6*ze^2*(-1092 + 3695*ze + 23978*ze^2 - 
              114134*ze^3 + 175282*ze^4 - 115650*ze^5 + 28036*ze^6) + 
            x^4*ze*(2748 - 56425*ze + 191246*ze^2 - 80614*ze^3 - 
              537646*ze^4 + 941411*ze^5 - 582595*ze^6 + 122358*ze^7) + 
            2*x^2*(-90 + 11912*ze - 113172*ze^2 + 363209*ze^3 - 504434*ze^4 + 
              262363*ze^5 + 51178*ze^6 - 94443*ze^7 + 23454*ze^8))) + 
        c1*(2*c2^17 + 2*c2^16*(-27 + (42 + 8*x^2)*ze) + 
          2*c2^15*(-22 + (22 - 44*x^2)*ze + (-1 + 82*x^2 + 9*x^4)*ze^2) + 
          2*c2^14*(-82 + (742 + 228*x^2)*ze - (1433 + 746*x^2 + 81*x^4)*
             ze^2 + 2*(373 + 256*x^2 + 60*x^4 + 2*x^6)*ze^3) - 
          8*(1 + 6*x^2 + x^4)*(-1 + ze)^2*ze^6*(1 - 4*(1 + 7*x^2)*ze + 
            (6 + 84*x^2 + 70*x^4)*ze^2 - 4*(1 + 21*x^2 + 35*x^4 + 7*x^6)*
             ze^3 + 2*(1 + 6*x^2 + x^4)^2*ze^4) + 
          c2^13*(-174 + 4*(337 + 88*x^2)*ze + (-2514 + 700*x^2 + 418*x^4)*
             ze^2 - (-1823 + 3670*x^2 + 1733*x^4 + 96*x^6)*ze^3 + 
            (-521 + 2486*x^2 + 1363*x^4 + 124*x^6 + 4*x^8)*ze^4) + 
          2*c2^12*(-11 + (982 + 368*x^2)*ze - (6865 + 4958*x^2 + 481*x^4)*
             ze^2 + 2*(7665 + 7566*x^2 + 1563*x^4 + 82*x^6)*ze^3 - 
            2*(6761 + 8101*x^2 + 2707*x^4 + 255*x^6 + 11*x^8)*ze^4 + 
            (4109 + 5534*x^2 + 2769*x^4 + 320*x^6 + 36*x^8)*ze^5) + 
          c2^11*(-24 + 12*(175 + 78*x^2)*ze - 4*(3251 + 2414*x^2 + 252*x^4)*
             ze^2 + (28287 + 15554*x^2 - 3281*x^4 - 368*x^6)*ze^3 + 
            (-28979 + 7242*x^2 + 25705*x^4 + 3900*x^6 + 28*x^8)*ze^4 - 
            2*(-7483 + 12288*x^2 + 18192*x^4 + 3644*x^6 + 79*x^8)*ze^5 + 
            2*(-1655 + 5328*x^2 + 7244*x^4 + 1892*x^6 + 55*x^8)*ze^6) + 
          16*c2*(-1 + ze)^2*ze^5*(7 - 40*ze + 90*ze^2 - 100*ze^3 + 
            4*x^10*(-3 + ze)*ze^3 + 62*ze^4 - 24*ze^5 + 2*x^12*ze^4*
             (-1 + 4*ze) - 2*x^8*ze^2*(-57 + 370*ze - 609*ze^2 + 308*ze^3) - 
            4*x^6*ze*(15 - 354*ze + 1142*ze^2 - 1358*ze^3 + 544*ze^4) + 
            x^4*(7 - 592*ze + 3188*ze^2 - 6616*ze^3 + 6018*ze^4 - 
              2056*ze^5) - 2*x^2*(-7 + 122*ze - 476*ze^2 + 766*ze^3 - 
              546*ze^4 + 128*ze^5)) - 2*c2^10*ze*(-90 + 4276*ze - 
            27781*ze^2 + 68807*ze^3 - 79406*ze^4 + 43046*ze^5 + 
            4*x^10*(-1 + ze)*ze^5 - 8850*ze^6 - 2*x^8*ze^3*(-7 + 219*ze - 
              524*ze^2 + 307*ze^3) - 2*x^6*ze^2*(72 - 1547*ze + 5239*ze^2 - 
              5851*ze^3 + 2046*ze^4) + x^4*ze*(332 - 7605*ze + 38125*ze^2 - 
              73464*ze^3 + 60474*ze^4 - 17880*ze^5) - 
            2*x^2*(18 - 1954*ze + 18645*ze^2 - 58430*ze^3 + 79395*ze^4 - 
              48083*ze^5 + 10476*ze^6)) - 16*c2^2*ze^5*(-1 + 5*ze + ze^2 - 
            36*ze^3 + 71*ze^4 - 64*ze^5 + 28*ze^6 - 4*ze^7 + 
            2*x^12*(-1 + ze)^2*ze^4*(-1 + 6*ze) + x^10*ze^3*
             (-15 + 62*ze - 109*ze^2 + 86*ze^3 - 24*ze^4) + 
            x^8*ze^2*(83 - 800*ze + 2701*ze^2 - 3996*ze^3 + 2680*ze^4 - 
              668*ze^5) + x^6*ze*(-33 + 762*ze - 3925*ze^2 + 7958*ze^3 - 
              7302*ze^4 + 2812*ze^5 - 272*ze^6) + 2*x^4*(-1 - 70*ze + 
              564*ze^2 - 1423*ze^3 + 1315*ze^4 + 2*ze^5 - 653*ze^6 + 
              266*ze^7) + x^2*(9 - 82*ze + 166*ze^2 + 350*ze^3 - 1772*ze^4 + 
              2619*ze^5 - 1714*ze^6 + 424*ze^7)) + 
          c2^9*ze*(220 - 9400*ze + 54203*ze^2 - 127425*ze^3 + 154844*ze^4 - 
            105280*ze^5 + 24*x^10*(-1 + ze)^2*ze^5 + 39418*ze^6 + 
            2*x^12*(-1 + ze)*ze^6 - 6642*ze^7 + 2*x^8*ze^3*(-22 - 356*ze + 
              1700*ze^2 - 2137*ze^3 + 781*ze^4) + 4*x^6*ze^2*
             (224 + 196*ze - 8981*ze^2 + 23375*ze^3 - 21348*ze^4 + 
              6580*ze^5) + x^4*ze*(-1212 + 20691*ze - 36661*ze^2 - 
              72932*ze^3 + 231344*ze^4 - 190342*ze^5 + 49334*ze^6) + 
            2*x^2*(40 - 5148*ze + 40813*ze^2 - 100139*ze^3 + 93298*ze^4 - 
              18054*ze^5 - 18080*ze^6 + 7324*ze^7)) - 2*c2^8*ze^2*
           (238 - 7996*ze + 50355*ze^2 - 133748*ze^3 + 181078*ze^4 - 
            130834*ze^5 + 47818*ze^6 + 2*x^12*(-1 + ze)*ze^6 - 6902*ze^7 - 
            4*x^10*ze^4*(-8 + 21*ze - 36*ze^2 + 23*ze^3) - 
            2*x^8*ze^2*(7 + 42*ze - 1579*ze^2 + 4847*ze^3 - 4825*ze^4 + 
              1517*ze^5) - 4*x^6*ze^2*(-207 + 4182*ze - 16537*ze^2 + 
              25299*ze^3 - 16652*ze^4 + 3938*ze^5) + 
            x^4*(14 - 2640*ze + 40181*ze^2 - 189576*ze^3 + 400188*ze^4 - 
              420112*ze^5 + 213534*ze^6 - 41586*ze^7) - 
            2*x^2*(-126 + 7190*ze - 60245*ze^2 + 195660*ze^3 - 308778*ze^4 + 
              250320*ze^5 - 98500*ze^6 + 14446*ze^7)) + 
          4*c2^3*ze^4*(-147 + 1549*ze - 6308*ze^2 + 13358*ze^3 - 16682*ze^4 + 
            13226*ze^5 - 6996*ze^6 + 2440*ze^7 - 440*ze^8 + 
            2*x^12*ze^4*(5 - 15*ze + 18*ze^2 - 12*ze^3 + 4*ze^4) + 
            4*x^10*ze^3*(1 + 4*ze + ze^2 - 6*ze^3 - 20*ze^4 + 20*ze^5) + 
            2*x^8*ze^2*(-305 + 3165*ze - 9593*ze^2 + 12531*ze^3 - 7262*ze^4 + 
              1372*ze^5 + 92*ze^6) - 4*x^6*ze*(-145 + 4679*ze - 24992*ze^2 + 
              56764*ze^3 - 65078*ze^4 + 37636*ze^5 - 9160*ze^6 + 296*ze^7) + 
            x^4*(-91 + 9629*ze - 85622*ze^2 + 302736*ze^3 - 554406*ze^4 + 
              574670*ze^5 - 341332*ze^6 + 109784*ze^7 - 15368*ze^8) - 
            2*x^2*(161 - 4817*ze + 29332*ze^2 - 81634*ze^3 + 125284*ze^4 - 
              112498*ze^5 + 58700*ze^6 - 16408*ze^7 + 1880*ze^8)) + 
          2*c2^4*ze^4*(-93 + 1283*ze - 6550*ze^2 + 17142*ze^3 - 25646*ze^4 + 
            22942*ze^5 - 12408*ze^6 + 3920*ze^7 - 600*ze^8 + 
            2*x^12*ze^4*(-15 + 59*ze - 48*ze^2 - 16*ze^3 + 20*ze^4) - 
            4*x^10*ze^3*(3 + 60*ze - 195*ze^2 + 236*ze^3 - 148*ze^4 + 
              44*ze^5) - 2*x^8*ze^2*(-501 + 4567*ze - 11919*ze^2 + 
              9743*ze^3 + 2428*ze^4 - 6248*ze^5 + 1940*ze^6) - 
            4*x^6*ze*(93 - 2064*ze + 6031*ze^2 + 1992*ze^3 - 26638*ze^4 + 
              36832*ze^5 - 20328*ze^6 + 4072*ze^7) + 
            x^4*(-123 + 2875*ze - 36644*ze^2 + 189352*ze^3 - 477426*ze^4 + 
              649226*ze^5 - 486384*ze^6 + 188672*ze^7 - 29608*ze^8) - 
            2*x^2*(57 - 3659*ze + 30472*ze^2 - 107884*ze^3 + 201576*ze^4 - 
              213342*ze^5 + 128136*ze^6 - 40840*ze^7 + 5464*ze^8)) + 
          2*c2^6*ze^3*(235 - 5861*ze + 35526*ze^2 - 97674*ze^3 + 
            144624*ze^4 - 122030*ze^5 + 58116*ze^6 - 14272*ze^7 + 1328*ze^8 - 
            2*x^12*ze^4*(-5 + 19*ze - 22*ze^2 + 8*ze^3) + 
            4*x^10*ze^3*(-5 + 68*ze - 179*ze^2 + 254*ze^3 - 222*ze^4 + 
              84*ze^5) + 2*x^8*ze^2*(-135 + 910*ze + 1396*ze^2 - 12249*ze^3 + 
              19326*ze^4 - 11488*ze^5 + 2232*ze^6) + 2*x^6*ze*
             (40 - 313*ze - 11943*ze^2 + 66902*ze^3 - 133144*ze^4 + 
              122896*ze^5 - 52968*ze^6 + 8528*ze^7) + 
            2*x^2*(235 - 10135*ze + 80139*ze^2 - 268079*ze^3 + 464762*ze^4 - 
              444730*ze^5 + 231252*ze^6 - 58428*ze^7 + 5000*ze^8) + 
            x^4*(85 - 6089*ze + 78916*ze^2 - 372562*ze^3 + 850606*ze^4 - 
              1039690*ze^5 + 687892*ze^6 - 227504*ze^7 + 28256*ze^8)) + 
          c2^7*ze^2*(-704 + 18897*ze - 103037*ze^2 + 249426*ze^3 - 
            328574*ze^4 + 254522*ze^5 - 118418*ze^6 + 32328*ze^7 - 
            4424*ze^8 + 2*x^12*ze^5*(-3 + 19*ze - 28*ze^2 + 12*ze^3) - 
            4*x^10*ze^4*(-12 + 101*ze - 225*ze^2 + 132*ze^3 + 4*ze^4) + 
            2*x^8*ze^2*(-16 + 393*ze + 1635*ze^2 - 10933*ze^3 + 18441*ze^4 - 
              12644*ze^5 + 3140*ze^6) + 8*x^6*ze*(24 - 1530*ze + 5278*ze^2 + 
              5740*ze^3 - 41915*ze^4 + 59775*ze^5 - 34364*ze^6 + 6980*ze^7) + 
            2*x^2*(-320 + 20231*ze - 144947*ze^2 + 402552*ze^3 - 
              544756*ze^4 + 376262*ze^5 - 120718*ze^6 + 9848*ze^7 + 
              1784*ze^8) + x^4*(-32 + 11265*ze - 135141*ze^2 + 411964*ze^3 - 
              395632*ze^4 - 149994*ze^5 + 498042*ze^6 - 293960*ze^7 + 
              53416*ze^8)) - 2*c2^5*ze^3*(-483 + 8363*ze - 41308*ze^2 + 
            96858*ze^3 - 127144*ze^4 + 99432*ze^5 - 46808*ze^6 + 13180*ze^7 - 
            2496*ze^8 + 400*ze^9 + 2*x^12*ze^4*(3 - 13*ze + 36*ze^2 - 
              34*ze^3 + 8*ze^5) + 2*x^10*ze^3*(-6 + 61*ze - 291*ze^2 + 
              736*ze^3 - 772*ze^4 + 256*ze^5 + 16*ze^6) - 
            2*x^8*ze^2*(165 - 2017*ze + 3250*ze^2 + 5462*ze^3 - 18636*ze^4 + 
              18014*ze^5 - 7200*ze^6 + 968*ze^7) - 2*x^6*ze*
             (-318 + 12931*ze - 62973*ze^2 + 99758*ze^3 - 12646*ze^4 - 
              121408*ze^5 + 126968*ze^6 - 48000*ze^7 + 5664*ze^8) + 
            2*x^2*(-399 + 16535*ze - 110113*ze^2 + 316363*ze^3 - 
              482791*ze^4 + 418197*ze^5 - 204832*ze^6 + 52796*ze^7 - 
              6016*ze^8 + 272*ze^9) - x^4*(105 - 17383*ze + 176978*ze^2 - 
              618720*ze^3 + 1006986*ze^4 - 793326*ze^5 + 229640*ze^6 + 
              50428*ze^7 - 38784*ze^8 + 4112*ze^9))) + 
        c1^2*(12*c2^17 + c2^16*(-44 + (86 + 24*x^2)*ze) + 
          2*c2^15*(266 - 2*(447 + 76*x^2)*ze + (697 + 230*x^2 + 9*x^4)*
             ze^2) + c2^14*(412 + 12*(-41 + 66*x^2)*ze - 
            2*(459 + 1610*x^2 + 153*x^4)*ze^2 + 4*(228 + 700*x^2 + 114*x^4 + 
              x^6)*ze^3) + 2*c2^13*(506 - 10*(605 + 174*x^2)*ze + 
            (18721 + 9202*x^2 + 777*x^4)*ze^2 - (21611 + 14586*x^2 + 
              2375*x^4 + 60*x^6)*ze^3 + (8259 + 6968*x^2 + 1763*x^4 + 86*x^6)*
             ze^4) + c2^12*(1164 - 8*(1409 + 376*x^2)*ze + 
            (27394 - 428*x^2 - 2442*x^4)*ze^2 + (-22899 + 38226*x^2 + 
              17223*x^4 + 764*x^6)*ze^3 - (-4783 + 65414*x^2 + 31073*x^4 + 
              2104*x^6 + 40*x^8)*ze^4 + 4*(183 + 7419*x^2 + 4058*x^4 + 
              347*x^6 + 17*x^8)*ze^5) + 4*c2^11*(27 - 9*(281 + 104*x^2)*ze + 
            (22279 + 15466*x^2 + 1383*x^4)*ze^2 - (69935 + 66332*x^2 + 
              11970*x^4 + 468*x^6)*ze^3 + (99681 + 117290*x^2 + 32188*x^4 + 
              2326*x^6 + 53*x^8)*ze^4 - (65379 + 90616*x^2 + 34571*x^4 + 
              3526*x^6 + 156*x^8)*ze^5 + 2*(7967 + 12486*x^2 + 6440*x^4 + 
              806*x^6 + 61*x^8)*ze^6) + 2*c2^10*(66 - 6*(1003 + 438*x^2)*ze + 
            (45416 + 33784*x^2 + 3478*x^4)*ze^2 + (-124155 - 89236*x^2 - 
              819*x^4 + 580*x^6)*ze^3 - 2*(-79206 - 16658*x^2 + 36447*x^4 + 
              5300*x^6 + 17*x^8)*ze^4 + (-101171 + 130736*x^2 + 196797*x^4 + 
              32346*x^6 + 412*x^8)*ze^5 - (-32079 + 152550*x^2 + 184486*x^4 + 
              35474*x^6 + 813*x^8 + 4*x^10)*ze^6 + (-4563 + 47148*x^2 + 
              57150*x^4 + 13264*x^6 + 373*x^8 + 4*x^10)*ze^7) + 
          8*(-1 + ze)^2*ze^5*(-7 + 30*ze - 50*ze^2 + 40*ze^3 - 22*ze^4 + 
            4*ze^5 + 2*x^12*ze^4*(1 + 2*ze) + 4*x^10*ze^3*(3 - 23*ze + 
              18*ze^2) + 6*x^8*ze^2*(-19 + 132*ze - 191*ze^2 + 74*ze^3) + 
            4*x^6*ze*(15 - 352*ze + 970*ze^2 - 874*ze^3 + 252*ze^4) + 
            2*x^2*(-7 + 120*ze - 352*ze^2 + 406*ze^3 - 190*ze^4 + 36*ze^5) + 
            x^4*(-7 + 582*ze - 2716*ze^2 + 4192*ze^3 - 2546*ze^4 + 
              444*ze^5)) - 4*c2^9*ze*(175 - 8750*ze + 68785*ze^2 - 
            221896*ze^3 + 361352*ze^4 - 311313*ze^5 + 134286*ze^6 + 
            x^12*(-1 + ze)*ze^6 - 22627*ze^7 + 2*x^10*ze^5*(8 - 23*ze + 
              15*ze^2) + x^8*ze^3*(-21 + 799*ze - 2822*ze^2 + 3562*ze^3 - 
              1517*ze^4) + x^6*ze^2*(280 - 6657*ze + 30455*ze^2 - 
              55179*ze^3 + 43038*ze^4 - 11776*ze^5) + 
            x^4*ze*(-658 + 17182*ze - 108231*ze^2 + 287289*ze^3 - 
              371293*ze^4 + 230081*ze^5 - 54553*ze^6) + 
            x^2*(70 - 7910*ze + 89706*ze^2 - 364107*ze^3 + 704849*ze^4 - 
              697769*ze^5 + 336120*ze^6 - 61142*ze^7)) - 
          16*c2*ze^5*(-1 + 5*ze + ze^2 - 36*ze^3 + 71*ze^4 - 64*ze^5 + 
            28*ze^6 - 4*ze^7 + 2*x^12*(-1 + ze)^2*ze^4*(-1 + 6*ze) + 
            x^10*ze^3*(-15 + 62*ze - 109*ze^2 + 86*ze^3 - 24*ze^4) + 
            x^8*ze^2*(83 - 800*ze + 2701*ze^2 - 3996*ze^3 + 2680*ze^4 - 
              668*ze^5) + x^6*ze*(-33 + 762*ze - 3925*ze^2 + 7958*ze^3 - 
              7302*ze^4 + 2812*ze^5 - 272*ze^6) + 2*x^4*(-1 - 70*ze + 
              564*ze^2 - 1423*ze^3 + 1315*ze^4 + 2*ze^5 - 653*ze^6 + 
              266*ze^7) + x^2*(9 - 82*ze + 166*ze^2 + 350*ze^3 - 1772*ze^4 + 
              2619*ze^5 - 1714*ze^6 + 424*ze^7)) - 4*c2^7*ze^2*
           (-340 + 12025*ze - 88589*ze^2 + 291202*ze^3 - 515376*ze^4 + 
            519834*ze^5 - 295298*ze^6 + 86382*ze^7 - 9816*ze^8 + 
            2*x^12*ze^6*(5 - 11*ze + 6*ze^2) - 2*x^10*ze^4*(25 - 55*ze - 
              4*ze^2 + 10*ze^3 + 24*ze^4) - 2*x^8*ze^2*(-10 + 30*ze + 
              1495*ze^2 - 6693*ze^3 + 11079*ze^4 - 7737*ze^5 + 1848*ze^6) - 
            2*x^6*ze^2*(555 - 11990*ze + 58437*ze^2 - 123386*ze^3 + 
              127980*ze^4 - 63104*ze^5 + 11592*ze^6) + 
            x^4*(-20 + 3870*ze - 65213*ze^2 + 366510*ze^3 - 986098*ze^4 + 
              1428060*ze^5 - 1130618*ze^6 + 455126*ze^7 - 71524*ze^8) - 
            2*x^2*(180 - 10670*ze + 102914*ze^2 - 409152*ze^3 + 843506*ze^4 - 
              967591*ze^5 + 612056*ze^6 - 194234*ze^7 + 22928*ze^8)) + 
          2*c2^8*ze*(-495 + 22270*ze - 152047*ze^2 + 435352*ze^3 - 
            648395*ze^4 + 541732*ze^5 - 258436*ze^6 + 68839*ze^7 - 
            8934*ze^8 + x^12*ze^6*(3 - 13*ze + 10*ze^2) - 
            2*x^10*ze^5*(3 - 16*ze + 11*ze^2 + 2*ze^3) + 
            x^8*ze^3*(106 + 753*ze - 5658*ze^2 + 11318*ze^3 - 8807*ze^4 + 
              2214*ze^5) + 2*x^6*ze^2*(-1092 + 3695*ze + 23978*ze^2 - 
              114134*ze^3 + 175282*ze^4 - 115650*ze^5 + 28036*ze^6) + 
            x^4*ze*(2748 - 56425*ze + 191246*ze^2 - 80614*ze^3 - 
              537646*ze^4 + 941411*ze^5 - 582595*ze^6 + 122358*ze^7) + 
            2*x^2*(-90 + 11912*ze - 113172*ze^2 + 363209*ze^3 - 504434*ze^4 + 
              262363*ze^5 + 51178*ze^6 - 94443*ze^7 + 23454*ze^8)) + 
          4*c2^3*ze^4*(31 - 461*ze + 2702*ze^2 - 8318*ze^3 + 15054*ze^4 - 
            16422*ze^5 + 10452*ze^6 - 3480*ze^7 + 432*ze^8 + 
            2*x^12*ze^4*(5 - 25*ze + 64*ze^2 - 68*ze^3 + 24*ze^4) - 
            4*x^10*ze^3*(-1 - 16*ze + 133*ze^2 - 220*ze^3 + 96*ze^4 + 
              8*ze^5) - 2*x^8*ze^2*(167 - 1811*ze + 7071*ze^2 - 14379*ze^3 + 
              14918*ze^4 - 6940*ze^5 + 984*ze^6) + 4*x^6*ze*
             (31 - 758*ze + 3503*ze^2 - 6930*ze^3 + 4464*ze^4 + 3188*ze^5 - 
              5040*ze^6 + 1552*ze^7) + 2*x^2*(19 - 1197*ze + 10608*ze^2 - 
              42400*ze^3 + 94660*ze^4 - 123558*ze^5 + 91568*ze^6 - 
              34528*ze^7 + 4848*ze^8) + x^4*(41 - 1005*ze + 12328*ze^2 - 
              65144*ze^3 + 184294*ze^4 - 300126*ze^5 + 278680*ze^6 - 
              135704*ze^7 + 26576*ze^8)) + 2*c2^2*ze^4*(441 - 4889*ze + 
            21614*ze^2 - 51650*ze^3 + 74174*ze^4 - 66002*ze^5 + 35368*ze^6 - 
            10144*ze^7 + 1088*ze^8 + 2*x^12*ze^4*(-15 + 43*ze - 12*ze^2 - 
              48*ze^3 + 32*ze^4) - 4*x^10*ze^3*(3 + 54*ze - 509*ze^2 + 
              1092*ze^3 - 864*ze^4 + 224*ze^5) - 2*x^8*ze^2*(-915 + 9901*ze - 
              31949*ze^2 + 46415*ze^3 - 32172*ze^4 + 8688*ze^5 + 32*ze^6) + 
            4*x^6*ze*(-435 + 14283*ze - 81930*ze^2 + 208484*ze^3 - 
              284858*ze^4 + 217352*ze^5 - 87168*ze^6 + 14272*ze^7) + 
            2*x^2*(483 - 14713*ze + 94590*ze^2 - 283998*ze^3 + 477988*ze^4 - 
              474534*ze^5 + 272760*ze^6 - 82368*ze^7 + 9792*ze^8) + 
            x^4*(273 - 29049*ze + 272324*ze^2 - 1041332*ze^3 + 2120134*ze^4 - 
              2496934*ze^5 + 1696920*ze^6 - 609312*ze^7 + 86976*ze^8)) - 
          2*c2^5*ze^3*(423 - 11151*ze + 76972*ze^2 - 252542*ze^3 + 
            465924*ze^4 - 511314*ze^5 + 334176*ze^6 - 123760*ze^7 + 
            22464*ze^8 - 1152*ze^9 + 2*x^12*ze^4*(9 - 45*ze + 76*ze^2 - 
              48*ze^3 + 8*ze^4) + 4*x^10*ze^3*(-9 + 132*ze - 369*ze^2 + 
              164*ze^3 + 310*ze^4 - 260*ze^5 + 32*ze^6) - 
            2*x^8*ze^2*(243 - 2472*ze + 5486*ze^2 + 407*ze^3 - 16208*ze^4 + 
              19720*ze^5 - 7536*ze^6 + 320*ze^7) - 2*x^6*ze*
             (-72 + 957*ze + 14331*ze^2 - 104618*ze^3 + 270380*ze^4 - 
              338664*ze^5 + 212536*ze^6 - 59824*ze^7 + 4992*ze^8) + 
            x^4*(153 - 11331*ze + 155490*ze^2 - 825714*ze^3 + 2248534*ze^4 - 
              3475526*ze^5 + 3112616*ze^6 - 1549792*ze^7 + 374864*ze^8 - 
              28928*ze^9) - 2*x^2*(-423 + 18693*ze - 164585*ze^2 + 
              644707*ze^3 - 1377334*ze^4 + 1713570*ze^5 - 1241648*ze^6 + 
              493652*ze^7 - 90840*ze^8 + 4288*ze^9)) + 
          c2^4*ze^3*(-2415 + 44701*ze - 248946*ze^2 + 681908*ze^3 - 
            1070540*ze^4 + 1018998*ze^5 - 591556*ze^6 + 200808*ze^7 - 
            34816*ze^8 + 1888*ze^9 - 2*x^12*ze^4*(-15 + 41*ze - 22*ze^2 + 
              76*ze^3 - 160*ze^4 + 80*ze^5) + 4*x^10*ze^3*(-15 + 172*ze - 
              531*ze^2 + 250*ze^3 + 684*ze^4 - 864*ze^5 + 304*ze^6) + 
            2*x^8*ze^2*(-825 + 11492*ze - 33544*ze^2 + 31885*ze^3 + 
              3474*ze^4 - 19892*ze^5 + 7104*ze^6 + 336*ze^7) - 
            4*x^6*ze*(-795 + 33751*ze - 202692*ze^2 + 495934*ze^3 - 
              579142*ze^4 + 278676*ze^5 + 31064*ze^6 - 75008*ze^7 + 
              18272*ze^8) + 2*x^2*(-1995 + 85273*ze - 632294*ze^2 + 
              2088306*ze^3 - 3776540*ze^4 + 4002714*ze^5 - 2495244*ze^6 + 
              864344*ze^7 - 139328*ze^8 + 4704*ze^9) - 
            x^4*(525 - 87773*ze + 998996*ze^2 - 4157388*ze^3 + 8703682*ze^4 - 
              10084290*ze^5 + 6434828*ze^6 - 2012568*ze^7 + 181952*ze^8 + 
              21856*ze^9)) + 2*c2^6*ze^2*(1232 - 35121*ze + 220857*ze^2 - 
            635162*ze^3 + 1006805*ze^4 - 941877*ze^5 + 528544*ze^6 - 
            175302*ze^7 + 33660*ze^8 - 3608*ze^9 + 2*x^12*ze^5*
             (-1 - 2*ze + 33*ze^2 - 50*ze^3 + 20*ze^4) - 4*x^10*ze^4*
             (16 - 70*ze + 99*ze^2 - 27*ze^3 - 110*ze^4 + 92*ze^5) + 
            x^8*ze^2*(56 - 1678*ze + 445*ze^2 + 18807*ze^3 - 45656*ze^4 + 
              43542*ze^5 - 18556*ze^6 + 3096*ze^7) + 2*x^6*ze*
             (-168 + 11400*ze - 62757*ze^2 + 84549*ze^3 + 104592*ze^4 - 
              387876*ze^5 + 396276*ze^6 - 172600*ze^7 + 26480*ze^8) + 
            2*x^2*(560 - 36563*ze + 302807*ze^2 - 1018249*ze^3 + 
              1750117*ze^4 - 1630564*ze^5 + 786570*ze^6 - 150538*ze^7 - 
              8292*ze^8 + 4040*ze^9) + x^4*(56 - 19905*ze + 277465*ze^2 - 
              1129948*ze^3 + 1962842*ze^4 - 1308368*ze^5 - 342404*ze^6 + 
              941614*ze^7 - 444188*ze^8 + 62680*ze^9))) + 
        c1^7*(4*c2^15*(33 - 85*ze + 57*ze^2) + 4*c2^14*(-77 + 315*ze - 
            448*ze^2 + 225*ze^3) + c2^13*(13332 - 20*(3187 + 62*x^2)*ze + 
            4*(29141 + 1018*x^2)*ze^2 - (97361 + 4494*x^2 + x^4)*ze^3 + 
            (31705 + 1662*x^2 + x^4)*ze^4) - 2*c2^12*
           (7106 - 50*(849 + 50*x^2)*ze + 20*(5186 + 611*x^2)*ze^2 + 
            5*(-26081 - 4626*x^2 + x^4)*ze^3 + (85198 + 20356*x^2 - 14*x^4)*
             ze^4 + (-23495 - 7186*x^2 + 9*x^4)*ze^5) + 
          2*c2^11*(21010 - 2*(100553 + 16692*x^2)*ze + 
            (709271 + 176190*x^2 + 1541*x^4)*ze^2 - 
            (1254723 + 371898*x^2 + 5723*x^4)*ze^3 + 
            (1208177 + 393194*x^2 + 7841*x^4 + 12*x^6)*ze^4 - 
            2*(305361 + 104477*x^2 + 2339*x^4 + 15*x^6)*ze^5 + 
            2*(63982 + 22517*x^2 + 532*x^4 + 9*x^6)*ze^6) - 
          2*c2^10*(17226 - 2*(79359 + 11852*x^2)*ze + 
            (601993 + 163430*x^2 + 4889*x^4)*ze^2 - 2*(619361 + 235764*x^2 + 
              12894*x^4)*ze^3 + (1509702 + 731760*x^2 + 54814*x^4 - 36*x^6)*
             ze^4 + 8*(-137347 - 81020*x^2 - 7355*x^4 + 18*x^6)*ze^5 + 
            4*(111187 + 78395*x^2 + 7997*x^4 - 51*x^6)*ze^6 + 
            32*(-2392 - 2046*x^2 - 218*x^4 + 3*x^6)*ze^7) + 
          c2^9*(-62084 - 4*(-35141 + 25546*x^2)*ze + 
            2*(536477 + 607670*x^2 + 41187*x^4)*ze^2 - 
            (5687473 + 4856942*x^2 + 448417*x^4 + 1824*x^6)*ze^3 + 
            (11763917 + 9604718*x^2 + 983813*x^4 + 6200*x^6)*ze^4 - 
            2*(6539613 + 5290208*x^2 + 550422*x^4 + 3648*x^6 + 45*x^8)*ze^5 + 
            (8216358 + 6597448*x^2 + 648464*x^4 + 3024*x^6 + 306*x^8)*ze^6 - 
            8*(341711 + 270512*x^2 + 22928*x^4 - 28*x^6 + 45*x^8)*ze^7 + 
            16*(22920 + 17810*x^2 + 1165*x^4 - 24*x^6 + 9*x^8)*ze^8) - 
          2*c2^8*(3102 - 30*(1991 + 522*x^2)*ze + (374655 + 167814*x^2 + 
              10471*x^4)*ze^2 - (1192163 + 723158*x^2 + 80565*x^4 + 1200*x^6)*
             ze^3 + 4*(559542 + 421367*x^2 + 64205*x^4 + 1535*x^6)*ze^4 + 
            (-2629897 - 2356184*x^2 - 440887*x^4 - 12406*x^6 + 30*x^8)*ze^5 + 
            2*(975764 + 1018139*x^2 + 219801*x^4 + 6045*x^6 - 69*x^8)*ze^6 + 
            4*(-220075 - 266090*x^2 - 63116*x^4 - 1270*x^6 + 63*x^8)*ze^7 - 
            8*(-26350 - 38269*x^2 - 9262*x^4 - 13*x^6 + 30*x^8)*ze^8 + 
            16*(-1045 - 2183*x^2 - 437*x^4 + 11*x^6 + 6*x^8)*ze^9) + 
          8*c2^7*(-5841 + 3*(27631 + 7384*x^2)*ze + 
            (-337056 - 88218*x^2 + 4393*x^4)*ze^2 - 
            (-494731 + 142574*x^2 + 93217*x^4 + 2976*x^6)*ze^3 + 
            (175644 + 1384882*x^2 + 426205*x^4 + 13616*x^6 + 245*x^8)*ze^4 - 
            2*(788002 + 1627883*x^2 + 440787*x^4 + 10561*x^6 + 591*x^8)*
             ze^5 + 2*(1152535 + 1940236*x^2 + 487656*x^4 + 3773*x^6 + 
              1235*x^8 + 5*x^10)*ze^6 - (1675471 + 2592385*x^2 + 591934*x^4 - 
              13206*x^6 + 2915*x^8 + 37*x^10)*ze^7 + 
            (648153 + 945587*x^2 + 182166*x^4 - 15478*x^6 + 2081*x^8 + 
              51*x^10)*ze^8 - 4*(29307 + 40332*x^2 + 5526*x^4 - 1460*x^6 + 
              207*x^8 + 8*x^10)*ze^9 + 8*(714 + 877*x^2 + 96*x^4 - 110*x^6 + 
              22*x^8 + x^10)*ze^10) - 4*c2^6*(-66 + 6*(1127 + 408*x^2)*ze - 
            2*(42013 + 27694*x^2 + 2205*x^4)*ze^2 + 
            (428725 + 382264*x^2 + 58108*x^4 + 1464*x^6)*ze^3 - 
            2*(595500 + 652658*x^2 + 141367*x^4 + 6212*x^6 + 59*x^8)*ze^4 + 
            (2011486 + 2591732*x^2 + 713258*x^4 + 40344*x^6 + 492*x^8)*ze^5 + 
            2*(-1076291 - 1593463*x^2 - 524090*x^4 - 32902*x^6 - 299*x^8 + 
              5*x^10)*ze^6 + (1453638 + 2452146*x^2 + 926180*x^4 + 
              56572*x^6 - 202*x^8 - 46*x^10)*ze^7 + 4*(-145173 - 283901*x^2 - 
              118796*x^4 - 5704*x^6 + 273*x^8 + 21*x^10)*ze^8 - 
            4*(-28089 - 69018*x^2 - 30980*x^4 - 498*x^6 + 181*x^8 + 20*x^10)*
             ze^9 + 4*(-1337 - 5876*x^2 - 2462*x^4 + 4*x^6 + 63*x^8 + 8*x^10)*
             ze^10) + c2^5*(-1584 + 72*(2141 + 906*x^2)*ze - 
            8*(189695 + 139302*x^2 + 13988*x^4)*ze^2 + 
            (5829537 + 4990926*x^2 + 611473*x^4 + 6816*x^6)*ze^3 - 
            (11132209 + 8685350*x^2 + 308241*x^4 - 92536*x^6 + 808*x^8)*
             ze^4 + 16*(658646 + 151968*x^2 - 248387*x^4 - 32634*x^6 + 
              87*x^8)*ze^5 + 16*(-164200 + 827223*x^2 + 683760*x^4 + 
              61800*x^6 + 76*x^8 + 13*x^10)*ze^6 - 
            2*(2008755 + 10634746*x^2 + 6510937*x^4 + 419228*x^6 + 2277*x^8 + 
              618*x^10 + 15*x^12)*ze^7 + 2*(1995215 + 7186250*x^2 + 
              4037429*x^4 + 139180*x^6 + 1545*x^8 + 1354*x^10 + 51*x^12)*
             ze^8 - 8*(171883 + 566254*x^2 + 311833*x^4 - 1836*x^6 - 
              179*x^8 + 350*x^10 + 15*x^12)*ze^9 + 16*(9893 + 32006*x^2 + 
              17681*x^4 - 1148*x^6 - 137*x^8 + 70*x^10 + 3*x^12)*ze^10) + 
          2*ze^3*(-47 + 1072*ze - 5197*ze^2 + 10836*ze^3 - 11690*ze^4 - 
            2*x^12*(-1 + ze)^2*ze^4 + 6844*ze^5 - 2074*ze^6 + 256*ze^7 + 
            4*x^10*ze^3*(1 - 12*ze + 42*ze^2 - 53*ze^3 + 22*ze^4) + 
            2*x^8*ze^2*(27 - 43*ze - 999*ze^2 + 2482*ze^3 - 1963*ze^4 + 
              496*ze^5) + 2*x^6*ze*(-8 - 3*ze + 3205*ze^2 - 11140*ze^3 + 
              14236*ze^4 - 7900*ze^5 + 1608*ze^6) + 
            2*x^2*(-47 + 1952*ze - 12680*ze^2 + 32641*ze^3 - 41380*ze^4 + 
              27048*ze^5 - 8474*ze^6 + 940*ze^7) + x^4*(-17 + 1156*ze - 
              13763*ze^2 + 51442*ze^3 - 87078*ze^4 + 74092*ze^5 - 
              30670*ze^6 + 4832*ze^7)) - 4*c2^2*ze^2*(-340 + 12025*ze - 
            88589*ze^2 + 291202*ze^3 - 515376*ze^4 + 519834*ze^5 - 
            295298*ze^6 + 86382*ze^7 - 9816*ze^8 + 2*x^12*ze^6*
             (5 - 11*ze + 6*ze^2) - 2*x^10*ze^4*(25 - 55*ze - 4*ze^2 + 
              10*ze^3 + 24*ze^4) - 2*x^8*ze^2*(-10 + 30*ze + 1495*ze^2 - 
              6693*ze^3 + 11079*ze^4 - 7737*ze^5 + 1848*ze^6) - 
            2*x^6*ze^2*(555 - 11990*ze + 58437*ze^2 - 123386*ze^3 + 
              127980*ze^4 - 63104*ze^5 + 11592*ze^6) + 
            x^4*(-20 + 3870*ze - 65213*ze^2 + 366510*ze^3 - 986098*ze^4 + 
              1428060*ze^5 - 1130618*ze^6 + 455126*ze^7 - 71524*ze^8) - 
            2*x^2*(180 - 10670*ze + 102914*ze^2 - 409152*ze^3 + 843506*ze^4 - 
              967591*ze^5 + 612056*ze^6 - 194234*ze^7 + 22928*ze^8)) + 
          c2*ze^2*(-704 + 18897*ze - 103037*ze^2 + 249426*ze^3 - 
            328574*ze^4 + 254522*ze^5 - 118418*ze^6 + 32328*ze^7 - 
            4424*ze^8 + 2*x^12*ze^5*(-3 + 19*ze - 28*ze^2 + 12*ze^3) - 
            4*x^10*ze^4*(-12 + 101*ze - 225*ze^2 + 132*ze^3 + 4*ze^4) + 
            2*x^8*ze^2*(-16 + 393*ze + 1635*ze^2 - 10933*ze^3 + 18441*ze^4 - 
              12644*ze^5 + 3140*ze^6) + 8*x^6*ze*(24 - 1530*ze + 5278*ze^2 + 
              5740*ze^3 - 41915*ze^4 + 59775*ze^5 - 34364*ze^6 + 6980*ze^7) + 
            2*x^2*(-320 + 20231*ze - 144947*ze^2 + 402552*ze^3 - 
              544756*ze^4 + 376262*ze^5 - 120718*ze^6 + 9848*ze^7 + 
              1784*ze^8) + x^4*(-32 + 11265*ze - 135141*ze^2 + 411964*ze^3 - 
              395632*ze^4 - 149994*ze^5 + 498042*ze^6 - 293960*ze^7 + 
              53416*ze^8)) + 2*c2^3*ze*(1320 - 61520*ze + 467327*ze^2 - 
            1530101*ze^3 + 2665654*ze^4 - 2624696*ze^5 + 1437246*ze^6 - 
            397394*ze^7 + 43688*ze^8 - 1788*ze^9 + 2*x^12*ze^6*
             (1 + 9*ze - 28*ze^2 + 18*ze^3) + 8*x^10*ze^5*(-13 + 45*ze - 
              45*ze^2 + 12*ze^3 + ze^4) - 2*x^8*ze^3*(148 + 174*ze - 
              3614*ze^2 + 8683*ze^3 - 7909*ze^4 + 2292*ze^5 + 258*ze^6) + 
            2*x^6*ze^2*(3072 - 19390*ze - 5953*ze^2 + 197527*ze^3 - 
              449600*ze^4 + 446856*ze^5 - 210656*ze^6 + 38264*ze^7) + 
            x^4*ze*(-7368 + 169415*ze - 767949*ze^2 + 1159854*ze^3 + 
              230440*ze^4 - 2615530*ze^5 + 2997622*ze^6 - 1390728*ze^7 + 
              225372*ze^8) + 2*x^2*(240 - 32392*ze + 344177*ze^2 - 
              1303793*ze^3 + 2318621*ze^4 - 1913401*ze^5 + 323532*ze^6 + 
              549548*ze^7 - 344912*ze^8 + 58052*ze^9)) - 
          2*c2^4*ze*(900 - 47800*ze + 456865*ze^2 - 1933658*ze^3 + 
            4536411*ze^4 - 6403492*ze^5 + 5512562*ze^6 - 2770736*ze^7 + 
            718594*ze^8 - 69312*ze^9 + 6*x^12*ze^6*(-3 + 12*ze - 17*ze^2 + 
              8*ze^3) + 4*x^10*ze^5*(37 - 196*ze + 408*ze^2 - 427*ze^3 + 
              178*ze^4) - 2*x^8*ze^3*(34 - 1596*ze + 6458*ze^2 - 10179*ze^3 + 
              7992*ze^4 - 3791*ze^5 + 1216*ze^6) - 4*x^6*ze^2*
             (-360 + 9499*ze - 55910*ze^2 + 145742*ze^3 - 198932*ze^4 + 
              145992*ze^5 - 52562*ze^6 + 6148*ze^7) + 
            x^4*ze*(-3464 + 104391*ze - 829498*ze^2 + 3029075*ze^3 - 
              6082120*ze^4 + 7138394*ze^5 - 4851336*ze^6 + 1738566*ze^7 - 
              247344*ze^8) - 2*x^2*(-180 + 21340*ze - 289689*ze^2 + 
              1526048*ze^3 - 4216393*ze^4 + 6823966*ze^5 - 6664288*ze^6 + 
              3800688*ze^7 - 1127666*ze^8 + 126012*ze^9))) + 
        c1^3*(12*c2^17 + 4*c2^16*(-41 + (66 + 4*x^2)*ze) + 
          2*c2^15*(206 - 2*(411 + 92*x^2)*ze + (729 + 274*x^2 + 3*x^4)*
             ze^2) + 2*c2^14*(-1430 + 10*(721 + 116*x^2)*ze - 
            (11627 + 3506*x^2 + 123*x^4)*ze^2 + 2*(2985 + 1328*x^2 + 90*x^4)*
             ze^3) + c2^13*(-2260 + (3292 - 4152*x^2)*ze + 
            2*(6449 + 12942*x^2 + 1107*x^4)*ze^2 - (28391 + 45842*x^2 + 
              6231*x^4 + 48*x^6)*ze^3 + (13887 + 24854*x^2 + 4527*x^4 + 
              68*x^6)*ze^4) + 2*c2^12*(-1854 + 30*(889 + 246*x^2)*ze - 
            (109971 + 52038*x^2 + 3851*x^4)*ze^2 + (195993 + 127018*x^2 + 
              17395*x^4 + 360*x^6)*ze^3 - 2*(79154 + 64943*x^2 + 12890*x^4 + 
              483*x^6)*ze^4 + (46937 + 46770*x^2 + 12545*x^4 + 676*x^6)*
             ze^5) + 2*c2^11*(-2382 + (26894 + 7216*x^2)*ze + 
            (-79976 - 9740*x^2 + 4078*x^4)*ze^2 - (-79555 + 89598*x^2 + 
              41049*x^4 + 1600*x^6)*ze^3 + (6813 + 272870*x^2 + 113115*x^4 + 
              6196*x^6 + 94*x^8)*ze^4 - 2*(24420 + 136005*x^2 + 61361*x^4 + 
              4047*x^6 + 135*x^8)*ze^5 + 2*(8991 + 44917*x^2 + 23136*x^4 + 
              1725*x^6 + 111*x^8)*ze^6) - 4*c2^10*(77 - 7*(1069 + 392*x^2)*
             ze + 7*(10967 + 7434*x^2 + 631*x^4)*ze^2 - 
            2*(149956 + 138346*x^2 + 23047*x^4 + 742*x^6)*ze^3 + 
            (580018 + 663244*x^2 + 162543*x^4 + 9518*x^6 + 147*x^8)*ze^4 - 
            2*(295489 + 401847*x^2 + 130919*x^4 + 10641*x^6 + 276*x^8)*ze^5 + 
            (300686 + 474986*x^2 + 197980*x^4 + 20232*x^6 + 742*x^8 - 2*x^10)*
             ze^6 + 2*(-29720 - 53533*x^2 - 28318*x^4 - 3444*x^6 - 178*x^8 + 
              x^10)*ze^7) + 2*c2^9*(-220 + 10*(2069 + 890*x^2)*ze - 
            2*(89103 + 65990*x^2 + 6716*x^4)*ze^2 - 
            8*(-71907 - 57485*x^2 - 4601*x^4 + 83*x^6)*ze^3 + 
            2*(-442433 - 231045*x^2 + 83488*x^4 + 14291*x^6 + 3*x^8)*ze^4 - 
            (-657625 + 419536*x^2 + 807556*x^4 + 116892*x^6 + 841*x^8)*ze^5 + 
            (-184333 + 1192864*x^2 + 1248692*x^4 + 189108*x^6 + 2605*x^8 + 
              24*x^10)*ze^6 - (17065 + 840510*x^2 + 835511*x^4 + 138308*x^6 + 
              2639*x^8 + 78*x^10 + x^12)*ze^7 + (11229 + 194278*x^2 + 
              202703*x^4 + 38580*x^6 + 707*x^8 + 54*x^10 + x^12)*ze^8) - 
          16*ze^5*(1 - ze - 7*ze^2 + 18*ze^3 - 19*ze^4 + 2*x^12*(-1 + ze)^2*
             ze^4 + 10*ze^5 - 2*ze^6 + x^10*ze^3*(15 - 56*ze + 65*ze^2 - 
              24*ze^3) + x^8*ze^2*(-83 + 578*ze - 1183*ze^2 + 966*ze^3 - 
              278*ze^4) + x^6*ze*(33 - 656*ze + 2121*ze^2 - 2728*ze^3 + 
              1550*ze^4 - 320*ze^5) + 2*x^4*(1 + 74*ze - 347*ze^2 + 
              575*ze^3 - 400*ze^4 + 86*ze^5 + 11*ze^6) + 
            x^2*(-9 + 46*ze - 20*ze^2 - 210*ze^3 + 432*ze^4 - 327*ze^5 + 
              88*ze^6)) - 4*c2^8*ze*(-375 + 19450*ze - 172720*ze^2 + 
            660240*ze^3 - 1350128*ze^4 + 1578888*ze^5 - 1045301*ze^6 + 
            358150*ze^7 - 48143*ze^8 + x^12*ze^6*(5 - 14*ze + 9*ze^2) + 
            2*x^10*ze^5*(-25 + 108*ze - 164*ze^2 + 81*ze^3) + 
            x^8*ze^3*(35 - 1515*ze + 6155*ze^2 - 10287*ze^3 + 8314*ze^4 - 
              2745*ze^5) + x^6*ze^2*(-600 + 15225*ze - 82025*ze^2 + 
              189581*ze^3 - 218384*ze^4 + 121652*ze^5 - 25036*ze^6) + 
            x^4*ze*(1430 - 40790*ze + 297045*ze^2 - 963273*ze^3 + 
              1644681*ze^4 - 1532833*ze^5 + 731542*ze^6 - 138561*ze^7) + 
            x^2*(-150 + 17450*ze - 221320*ze^2 + 1057695*ze^3 - 
              2560859*ze^4 + 3454145*ze^5 - 2598872*ze^6 + 1000428*ze^7 - 
              148694*ze^8)) + 4*c2*ze^4*(-147 + 1549*ze - 6308*ze^2 + 
            13358*ze^3 - 16682*ze^4 + 13226*ze^5 - 6996*ze^6 + 2440*ze^7 - 
            440*ze^8 + 2*x^12*ze^4*(5 - 15*ze + 18*ze^2 - 12*ze^3 + 4*ze^4) + 
            4*x^10*ze^3*(1 + 4*ze + ze^2 - 6*ze^3 - 20*ze^4 + 20*ze^5) + 
            2*x^8*ze^2*(-305 + 3165*ze - 9593*ze^2 + 12531*ze^3 - 7262*ze^4 + 
              1372*ze^5 + 92*ze^6) - 4*x^6*ze*(-145 + 4679*ze - 24992*ze^2 + 
              56764*ze^3 - 65078*ze^4 + 37636*ze^5 - 9160*ze^6 + 296*ze^7) + 
            x^4*(-91 + 9629*ze - 85622*ze^2 + 302736*ze^3 - 554406*ze^4 + 
              574670*ze^5 - 341332*ze^6 + 109784*ze^7 - 15368*ze^8) - 
            2*x^2*(161 - 4817*ze + 29332*ze^2 - 81634*ze^3 + 125284*ze^4 - 
              112498*ze^5 + 58700*ze^6 - 16408*ze^7 + 1880*ze^8)) + 
          4*c2^2*ze^4*(31 - 461*ze + 2702*ze^2 - 8318*ze^3 + 15054*ze^4 - 
            16422*ze^5 + 10452*ze^6 - 3480*ze^7 + 432*ze^8 + 
            2*x^12*ze^4*(5 - 25*ze + 64*ze^2 - 68*ze^3 + 24*ze^4) - 
            4*x^10*ze^3*(-1 - 16*ze + 133*ze^2 - 220*ze^3 + 96*ze^4 + 
              8*ze^5) - 2*x^8*ze^2*(167 - 1811*ze + 7071*ze^2 - 14379*ze^3 + 
              14918*ze^4 - 6940*ze^5 + 984*ze^6) + 4*x^6*ze*
             (31 - 758*ze + 3503*ze^2 - 6930*ze^3 + 4464*ze^4 + 3188*ze^5 - 
              5040*ze^6 + 1552*ze^7) + 2*x^2*(19 - 1197*ze + 10608*ze^2 - 
              42400*ze^3 + 94660*ze^4 - 123558*ze^5 + 91568*ze^6 - 
              34528*ze^7 + 4848*ze^8) + x^4*(41 - 1005*ze + 12328*ze^2 - 
              65144*ze^3 + 184294*ze^4 - 300126*ze^5 + 278680*ze^6 - 
              135704*ze^7 + 26576*ze^8)) - 4*c2^6*ze^2*(476 - 17397*ze + 
            140592*ze^2 - 525625*ze^3 + 1104100*ze^4 - 1391886*ze^5 + 
            1056268*ze^6 - 459200*ze^7 + 100464*ze^8 - 7720*ze^9 + 
            4*x^12*ze^6*(-6 + 23*ze - 27*ze^2 + 10*ze^3) + 
            2*x^10*ze^4*(37 - 79*ze - 102*ze^2 + 480*ze^3 - 416*ze^4 + 
              80*ze^5) - 2*x^8*ze^2*(14 - 126*ze - 1013*ze^2 + 5483*ze^3 - 
              10066*ze^4 + 9344*ze^5 - 4100*ze^6 + 476*ze^7) - 
            2*x^6*ze^2*(-743 + 16588*ze - 88779*ze^2 + 214814*ze^3 - 
              275336*ze^4 + 188916*ze^5 - 61928*ze^6 + 6656*ze^7) + 
            x^4*(28 - 5510*ze + 98896*ze^2 - 615805*ze^3 + 1907018*ze^4 - 
              3345820*ze^5 + 3455400*ze^6 - 2044604*ze^7 + 622036*ze^8 - 
              71240*ze^9) + x^2*(504 - 30620*ze + 320894*ze^2 - 
              1436670*ze^3 + 3481464*ze^4 - 4971014*ze^5 + 4230524*ze^6 - 
              2046136*ze^7 + 491408*ze^8 - 40096*ze^9)) - 
          4*c2^3*ze^3*(-805 + 15221*ze - 88044*ze^2 + 254110*ze^3 - 
            428056*ze^4 + 441976*ze^5 - 274464*ze^6 + 92116*ze^7 - 
            11392*ze^8 - 672*ze^9 + 2*x^12*ze^4*(5 - 11*ze - 20*ze^2 + 
              106*ze^3 - 128*ze^4 + 48*ze^5) + 2*x^10*ze^3*(-10 + 119*ze - 
              361*ze^2 + 416*ze^3 - 4*ze^4 - 256*ze^5 + 96*ze^6) - 
            2*x^8*ze^2*(275 - 3987*ze + 13170*ze^2 - 17018*ze^3 + 6456*ze^4 + 
              5226*ze^5 - 5312*ze^6 + 1200*ze^7) + 2*x^6*ze*(530 - 22817*ze + 
              145559*ze^2 - 395898*ze^3 + 569058*ze^4 - 459824*ze^5 + 
              204328*ze^6 - 43776*ze^7 + 2880*ze^8) + 
            2*x^2*(-665 + 28713*ze - 220187*ze^2 + 760937*ze^3 - 
              1459789*ze^4 + 1664759*ze^5 - 1125360*ze^6 + 418076*ze^7 - 
              68096*ze^8 + 1632*ze^9) - x^4*(175 - 29353*ze + 345798*ze^2 - 
              1518384*ze^3 + 3441006*ze^4 - 4485066*ze^5 + 3406408*ze^6 - 
              1392044*ze^7 + 225280*ze^8 + 6240*ze^9)) + 
          2*c2^4*ze^3*(235 - 6362*ze + 46643*ze^2 - 167256*ze^3 + 
            348830*ze^4 - 446784*ze^5 + 346694*ze^6 - 150864*ze^7 + 
            30544*ze^8 - 1760*ze^9 + 2*x^12*ze^4*(5 - 28*ze + 55*ze^2 - 
              40*ze^3 - 8*ze^4 + 16*ze^5) + 4*x^10*ze^3*(-5 + 76*ze - 
              232*ze^2 + 387*ze^3 - 210*ze^4 - 96*ze^5 + 80*ze^6) + 
            2*x^8*ze^2*(-135 + 1605*ze - 5883*ze^2 + 12880*ze^3 - 
              20515*ze^4 + 17880*ze^5 - 6280*ze^6 + 368*ze^7) - 
            2*x^6*ze*(-40 + 641*ze + 5593*ze^2 - 46224*ze^3 + 121440*ze^4 - 
              161548*ze^5 + 114264*ze^6 - 36544*ze^7 + 2368*ze^8) + 
            x^4*(85 - 6398*ze + 90337*ze^2 - 506274*ze^3 + 1486286*ze^4 - 
              2557960*ze^5 + 2667410*ze^6 - 1630288*ze^7 + 517584*ze^8 - 
              61472*ze^9) - 2*x^2*(-235 + 10510*ze - 97126*ze^2 + 
              408037*ze^3 - 963256*ze^4 + 1380896*ze^5 - 1202414*ze^6 + 
              592100*ze^7 - 136192*ze^8 + 7520*ze^9)) + 
          2*c2^7*ze*(1320 - 61520*ze + 467327*ze^2 - 1530101*ze^3 + 
            2665654*ze^4 - 2624696*ze^5 + 1437246*ze^6 - 397394*ze^7 + 
            43688*ze^8 - 1788*ze^9 + 2*x^12*ze^6*(1 + 9*ze - 28*ze^2 + 
              18*ze^3) + 8*x^10*ze^5*(-13 + 45*ze - 45*ze^2 + 12*ze^3 + 
              ze^4) - 2*x^8*ze^3*(148 + 174*ze - 3614*ze^2 + 8683*ze^3 - 
              7909*ze^4 + 2292*ze^5 + 258*ze^6) + 2*x^6*ze^2*
             (3072 - 19390*ze - 5953*ze^2 + 197527*ze^3 - 449600*ze^4 + 
              446856*ze^5 - 210656*ze^6 + 38264*ze^7) + 
            x^4*ze*(-7368 + 169415*ze - 767949*ze^2 + 1159854*ze^3 + 
              230440*ze^4 - 2615530*ze^5 + 2997622*ze^6 - 1390728*ze^7 + 
              225372*ze^8) + 2*x^2*(240 - 32392*ze + 344177*ze^2 - 
              1303793*ze^3 + 2318621*ze^4 - 1913401*ze^5 + 323532*ze^6 + 
              549548*ze^7 - 344912*ze^8 + 58052*ze^9)) + 
          c2^5*ze^2*(-4928 + 145407*ze - 988723*ze^2 + 3144974*ze^3 - 
            5634874*ze^4 + 6045758*ze^5 - 3882974*ze^6 + 1409832*ze^7 - 
            245176*ze^8 + 9952*ze^9 + 864*ze^10 + 2*x^12*ze^5*
             (19 - 123*ze + 244*ze^2 - 108*ze^3 - 80*ze^4 + 48*ze^5) - 
            4*x^10*ze^4*(-52 + 3*ze + 657*ze^2 - 1436*ze^3 + 1020*ze^4 - 
              208*ze^5 + 16*ze^6) - 2*x^8*ze^2*(112 - 3719*ze + 8831*ze^2 + 
              4055*ze^3 - 28519*ze^4 + 21908*ze^5 + 6020*ze^6 - 10768*ze^7 + 
              1968*ze^8) + 8*x^6*ze*(168 - 11814*ze + 79268*ze^2 - 
              189730*ze^3 + 171415*ze^4 + 33009*ze^5 - 177340*ze^6 + 
              125884*ze^7 - 32528*ze^8 + 1552*ze^9) + 
            2*x^2*(-2240 + 149033*ze - 1334621*ze^2 + 4993040*ze^3 - 
              9889380*ze^4 + 11136810*ze^5 - 6979938*ze^6 + 2058296*ze^7 - 
              48120*ze^8 - 93024*ze^9 + 9696*ze^10) + 
            x^4*(-224 + 80079*ze - 1209163*ze^2 + 5684516*ze^3 - 
              12601664*ze^4 + 14399050*ze^5 - 7374714*ze^6 - 353000*ze^7 + 
              2004888*ze^8 - 683616*ze^9 + 53152*ze^10))) + 
        c1^6*(c2^16*(-24 + 34*ze) + 4*c2^15*(27 - 81*ze + 64*ze^2) + 
          4*c2^14*(-1191 + (4679 + 86*x^2)*ze - (6307 + 206*x^2)*ze^2 + 
            (2944 + 125*x^2)*ze^3) - 2*c2^13*(-4438 + 14*(1657 + 98*x^2)*ze - 
            28*(1674 + 199*x^2)*ze^2 + (43715 + 7878*x^2 - x^4)*ze^3 + 
            (-16043 - 3938*x^2 + x^4)*ze^4) + 
          c2^12*(-21628 + 4*(46869 + 8036*x^2)*ze - 
            4*(144953 + 37520*x^2 + 338*x^4)*ze^2 + 
            (850341 + 266026*x^2 + 4321*x^4)*ze^3 - 
            (608231 + 213462*x^2 + 4711*x^4 + 4*x^6)*ze^4 + 
            4*(43024 + 16533*x^2 + 458*x^4 + x^6)*ze^5) - 
          2*c2^11*(-17302 + 2*(74421 + 11204*x^2)*ze - 
            5*(103247 + 28330*x^2 + 863*x^4)*ze^2 + 
            20*(46999 + 18154*x^2 + 1016*x^4)*ze^3 + 
            4*(-239509 - 118565*x^2 - 9151*x^4 + 5*x^6)*ze^4 + 
            (521310 + 317740*x^2 + 30030*x^4 - 56*x^6)*ze^5 + 
            4*(-29411 - 21949*x^2 - 2369*x^4 + 9*x^6)*ze^6) + 
          2*c2^10*(21010 + 10*(-4513 + 3506*x^2)*ze - 
            (327525 + 389654*x^2 + 27231*x^4)*ze^2 + 
            (1599997 + 1443302*x^2 + 140209*x^4 + 654*x^6)*ze^3 - 
            5*(592469 + 516566*x^2 + 57245*x^4 + 448*x^6)*ze^4 + 
            2*(1397777 + 1231013*x^2 + 145244*x^4 + 1397*x^6 + 9*x^8)*ze^5 - 
            (1338733 + 1211194*x^2 + 148322*x^4 + 1482*x^6 + 45*x^8)*ze^6 + 
            (255651 + 242560*x^2 + 31570*x^4 + 272*x^6 + 27*x^8)*ze^7) - 
          2*c2^9*(-7194 + 2*(67507 + 17778*x^2)*ze - 
            (817317 + 367762*x^2 + 23261*x^4)*ze^2 + 
            (2481417 + 1513630*x^2 + 171313*x^4 + 2628*x^6)*ze^3 - 
            (4370773 + 3316570*x^2 + 515137*x^4 + 12828*x^6)*ze^4 + 
            (4688370 + 4248342*x^2 + 814584*x^4 + 24406*x^6 - 54*x^8)*ze^5 + 
            (-3021734 - 3212626*x^2 - 716818*x^4 - 22158*x^6 + 216*x^8)*
             ze^6 + (1064034 + 1332836*x^2 + 332192*x^4 + 9292*x^6 - 306*x^8)*
             ze^7 + 8*(-18966 - 28897*x^2 - 7834*x^4 - 185*x^6 + 18*x^8)*
             ze^8) + c2^8*(40788 - 6*(95231 + 25464*x^2)*ze + 
            (2282106 + 583380*x^2 - 33514*x^4)*ze^2 + 
            (-3267013 + 1073286*x^2 + 664761*x^4 + 21516*x^6)*ze^3 - 
            (1165507 + 9398278*x^2 + 2962019*x^4 + 100076*x^6 + 1712*x^8)*
             ze^4 + 2*(4900999 + 10576458*x^2 + 2992526*x^4 + 83154*x^6 + 
              4015*x^8)*ze^5 - 4*(3374141 + 5987439*x^2 + 1614093*x^4 + 
              24476*x^6 + 3996*x^8 + 15*x^10)*ze^6 + 
            2*(4464607 + 7415154*x^2 + 1911342*x^4 - 13352*x^6 + 8643*x^8 + 
              102*x^10)*ze^7 - 16*(181824 + 295043*x^2 + 72733*x^4 - 
              3372*x^6 + 645*x^8 + 15*x^10)*ze^8 + 16*(22487 + 36198*x^2 + 
              8922*x^4 - 1180*x^6 + 191*x^8 + 6*x^10)*ze^9) - 
          4*c2^7*(-66 + 6*(1127 + 408*x^2)*ze - 2*(42013 + 27694*x^2 + 
              2205*x^4)*ze^2 + (428725 + 382264*x^2 + 58108*x^4 + 1464*x^6)*
             ze^3 - 2*(595500 + 652658*x^2 + 141367*x^4 + 6212*x^6 + 59*x^8)*
             ze^4 + (2011486 + 2591732*x^2 + 713258*x^4 + 40344*x^6 + 
              492*x^8)*ze^5 + 2*(-1076291 - 1593463*x^2 - 524090*x^4 - 
              32902*x^6 - 299*x^8 + 5*x^10)*ze^6 + (1453638 + 2452146*x^2 + 
              926180*x^4 + 56572*x^6 - 202*x^8 - 46*x^10)*ze^7 + 
            4*(-145173 - 283901*x^2 - 118796*x^4 - 5704*x^6 + 273*x^8 + 
              21*x^10)*ze^8 - 4*(-28089 - 69018*x^2 - 30980*x^4 - 498*x^6 + 
              181*x^8 + 20*x^10)*ze^9 + 4*(-1337 - 5876*x^2 - 2462*x^4 + 
              4*x^6 + 63*x^8 + 8*x^10)*ze^10) + 
          4*c2^6*(462 - 42*(1075 + 454*x^2)*ze + 14*(32248 + 23652*x^2 + 
              2371*x^4)*ze^2 - 2*(885143 + 762361*x^2 + 96211*x^4 + 1218*x^6)*
             ze^3 + 2*(1735751 + 1397872*x^2 + 84000*x^4 - 10740*x^6 + 
              133*x^8)*ze^4 - 2*(1700919 + 556580*x^2 - 489605*x^4 - 
              64182*x^6 + 368*x^8)*ze^5 - 2*(-439697 + 1900996*x^2 + 
              1501458*x^4 + 114402*x^6 - 325*x^8 + 30*x^10)*ze^6 + 
            2*(744789 + 3431033*x^2 + 1868999*x^4 + 72954*x^6 + 207*x^8 + 
              189*x^10 + 5*x^12)*ze^7 - (1665271 + 5157544*x^2 + 
              2402855*x^4 - 27232*x^6 + 2301*x^8 + 888*x^10 + 37*x^12)*ze^8 + 
            (704847 + 1933306*x^2 + 786949*x^4 - 73972*x^6 + 2969*x^8 + 
              986*x^10 + 51*x^12)*ze^9 - 16*(7426 + 19645*x^2 + 6938*x^4 - 
              1738*x^6 + 74*x^8 + 37*x^10 + 2*x^12)*ze^10 + 
            8*(493 + 1350*x^2 + 455*x^4 - 252*x^6 - 21*x^8 + 22*x^10 + x^12)*
             ze^11) + ze^3*(-161 + 2467*ze - 9758*ze^2 + 17948*ze^3 - 
            18196*ze^4 + 10826*ze^5 - 3948*ze^6 + 1016*ze^7 - 192*ze^8 + 
            2*x^12*ze^4*(1 - 7*ze + 10*ze^2 - 4*ze^3) + 4*x^10*(-1 + ze)^2*
             ze^3*(-1 + 6*ze - 108*ze^2 + 32*ze^3) + 2*x^8*ze^2*
             (-55 + 516*ze + 704*ze^2 - 5509*ze^3 + 8022*ze^4 - 4604*ze^5 + 
              928*ze^6) + 4*x^6*ze*(53 - 1997*ze + 5840*ze^2 + 558*ze^3 - 
              18598*ze^4 + 23780*ze^5 - 11560*ze^6 + 1920*ze^7) - 
            2*x^2*(133 - 5223*ze + 28306*ze^2 - 64470*ze^3 + 76092*ze^4 - 
              49070*ze^5 + 16644*ze^6 - 2472*ze^7 + 64*ze^8) + 
            x^4*(-35 + 5699*ze - 46556*ze^2 + 116212*ze^3 - 114766*ze^4 + 
              25454*ze^5 + 30508*ze^6 - 19448*ze^7 + 2944*ze^8)) + 
          2*c2*ze^3*(235 - 5861*ze + 35526*ze^2 - 97674*ze^3 + 144624*ze^4 - 
            122030*ze^5 + 58116*ze^6 - 14272*ze^7 + 1328*ze^8 - 
            2*x^12*ze^4*(-5 + 19*ze - 22*ze^2 + 8*ze^3) + 
            4*x^10*ze^3*(-5 + 68*ze - 179*ze^2 + 254*ze^3 - 222*ze^4 + 
              84*ze^5) + 2*x^8*ze^2*(-135 + 910*ze + 1396*ze^2 - 12249*ze^3 + 
              19326*ze^4 - 11488*ze^5 + 2232*ze^6) + 2*x^6*ze*
             (40 - 313*ze - 11943*ze^2 + 66902*ze^3 - 133144*ze^4 + 
              122896*ze^5 - 52968*ze^6 + 8528*ze^7) + 
            2*x^2*(235 - 10135*ze + 80139*ze^2 - 268079*ze^3 + 464762*ze^4 - 
              444730*ze^5 + 231252*ze^6 - 58428*ze^7 + 5000*ze^8) + 
            x^4*(85 - 6089*ze + 78916*ze^2 - 372562*ze^3 + 850606*ze^4 - 
              1039690*ze^5 + 687892*ze^6 - 227504*ze^7 + 28256*ze^8)) - 
          4*c2^3*ze^2*(476 - 17397*ze + 140592*ze^2 - 525625*ze^3 + 
            1104100*ze^4 - 1391886*ze^5 + 1056268*ze^6 - 459200*ze^7 + 
            100464*ze^8 - 7720*ze^9 + 4*x^12*ze^6*(-6 + 23*ze - 27*ze^2 + 
              10*ze^3) + 2*x^10*ze^4*(37 - 79*ze - 102*ze^2 + 480*ze^3 - 
              416*ze^4 + 80*ze^5) - 2*x^8*ze^2*(14 - 126*ze - 1013*ze^2 + 
              5483*ze^3 - 10066*ze^4 + 9344*ze^5 - 4100*ze^6 + 476*ze^7) - 
            2*x^6*ze^2*(-743 + 16588*ze - 88779*ze^2 + 214814*ze^3 - 
              275336*ze^4 + 188916*ze^5 - 61928*ze^6 + 6656*ze^7) + 
            x^4*(28 - 5510*ze + 98896*ze^2 - 615805*ze^3 + 1907018*ze^4 - 
              3345820*ze^5 + 3455400*ze^6 - 2044604*ze^7 + 622036*ze^8 - 
              71240*ze^9) + x^2*(504 - 30620*ze + 320894*ze^2 - 
              1436670*ze^3 + 3481464*ze^4 - 4971014*ze^5 + 4230524*ze^6 - 
              2046136*ze^7 + 491408*ze^8 - 40096*ze^9)) + 
          2*c2^2*ze^2*(1232 - 35121*ze + 220857*ze^2 - 635162*ze^3 + 
            1006805*ze^4 - 941877*ze^5 + 528544*ze^6 - 175302*ze^7 + 
            33660*ze^8 - 3608*ze^9 + 2*x^12*ze^5*(-1 - 2*ze + 33*ze^2 - 
              50*ze^3 + 20*ze^4) - 4*x^10*ze^4*(16 - 70*ze + 99*ze^2 - 
              27*ze^3 - 110*ze^4 + 92*ze^5) + x^8*ze^2*(56 - 1678*ze + 
              445*ze^2 + 18807*ze^3 - 45656*ze^4 + 43542*ze^5 - 18556*ze^6 + 
              3096*ze^7) + 2*x^6*ze*(-168 + 11400*ze - 62757*ze^2 + 
              84549*ze^3 + 104592*ze^4 - 387876*ze^5 + 396276*ze^6 - 
              172600*ze^7 + 26480*ze^8) + 2*x^2*(560 - 36563*ze + 
              302807*ze^2 - 1018249*ze^3 + 1750117*ze^4 - 1630564*ze^5 + 
              786570*ze^6 - 150538*ze^7 - 8292*ze^8 + 4040*ze^9) + 
            x^4*(56 - 19905*ze + 277465*ze^2 - 1129948*ze^3 + 1962842*ze^4 - 
              1308368*ze^5 - 342404*ze^6 + 941614*ze^7 - 444188*ze^8 + 
              62680*ze^9)) - 2*c2^5*ze*(-420 + 22568*ze - 223337*ze^2 + 
            991703*ze^3 - 2481924*ze^4 + 3831628*ze^5 - 3755538*ze^6 + 
            2281690*ze^7 - 775268*ze^8 + 111888*ze^9 - 2448*ze^10 + 
            2*x^12*ze^6*(5 - 23*ze + 42*ze^2 - 40*ze^3 + 16*ze^4) + 
            4*x^10*ze^5*(-19 + 110*ze - 259*ze^2 + 310*ze^3 - 266*ze^4 + 
              124*ze^5) - 2*x^8*ze^3*(-14 + 684*ze - 2622*ze^2 + 3147*ze^3 + 
              365*ze^4 - 2530*ze^5 + 408*ze^6 + 776*ze^7) + 
            4*x^6*ze^2*(-168 + 4515*ze - 27636*ze^2 + 75674*ze^3 - 
              109088*ze^4 + 83654*ze^5 - 29256*ze^6 + 1620*ze^7 + 
              1208*ze^8) + x^4*ze*(1624 - 50251*ze + 416095*ze^2 - 
              1606396*ze^3 + 3478488*ze^4 - 4536674*ze^5 + 3596878*ze^6 - 
              1654900*ze^7 + 378416*ze^8 - 28032*ze^9) - 
            2*x^2*(84 - 10052*ze + 140929*ze^2 - 777143*ze^3 + 2283436*ze^4 - 
              4020034*ze^5 + 4429372*ze^6 - 3039402*ze^7 + 1210236*ze^8 - 
              229260*ze^9 + 11240*ze^10)) + c2^4*ze*(-4620 + 219800*ze - 
            1771943*ze^2 + 6264447*ze^3 - 12005672*ze^4 + 13238528*ze^5 - 
            8070670*ze^6 + 2099426*ze^7 + 217100*ze^8 - 213152*ze^9 + 
            25904*ze^10 + 2*x^12*ze^6*(-19 + 29*ze + 46*ze^2 - 112*ze^3 + 
              56*ze^4) + 4*x^10*ze^5*(164 - 697*ze + 987*ze^2 - 326*ze^3 - 
              344*ze^4 + 216*ze^5) - 2*x^8*ze^3*(-532 + 1164*ze + 1840*ze^2 - 
              5119*ze^3 - 1847*ze^4 + 13174*ze^5 - 12624*ze^6 + 3928*ze^7) + 
            4*x^6*ze^2*(-5544 + 44519*ze - 70969*ze^2 - 99232*ze^3 + 
              406570*ze^4 - 469654*ze^5 + 244684*ze^6 - 52688*ze^7 + 
              2320*ze^8) + x^4*ze*(25872 - 632951*ze + 3301015*ze^2 - 
              6886664*ze^3 + 5033440*ze^4 + 3692022*ze^5 - 9601674*ze^6 + 
              7044356*ze^7 - 2187296*ze^8 + 215312*ze^9) + 
            2*x^2*(-840 + 114688*ze - 1296053*ze^2 + 5375431*ze^3 - 
              10929482*ze^4 + 11361592*ze^5 - 4553858*ze^6 - 1881994*ze^7 + 
              2615220*ze^8 - 899632*ze^9 + 93232*ze^10))) + 
        c1^4*(2*c2^17 + 2*c2^16*(-87 + (133 + 2*x^2)*ze) + 
          4*c2^15*(253 - (767 + 46*x^2)*ze + (604 + 74*x^2)*ze^2) + 
          2*c2^14*(-1130 + 4*(1651 + 324*x^2)*ze - 2*(5773 + 1792*x^2 + 
              18*x^4)*ze^2 + (6345 + 2560*x^2 + 51*x^4)*ze^3) + 
          2*c2^13*(4860 - 30*(1053 + 164*x^2)*ze + 8*(9332 + 2683*x^2 + 
              88*x^4)*ze^2 - 4*(19201 + 7929*x^2 + 489*x^4)*ze^3 + 
            (28857 + 15822*x^2 + 1393*x^4)*ze^4) + 
          c2^12*(8272 + 64*(-223 + 228*x^2)*ze - 4*(19599 + 29930*x^2 + 
              2352*x^4)*ze^2 + (258661 + 307962*x^2 + 36341*x^4 + 240*x^6)*
             ze^3 - (266493 + 325454*x^2 + 48261*x^4 + 600*x^6)*ze^4 + 
            2*(45243 + 61538*x^2 + 11147*x^4 + 200*x^6)*ze^5) - 
          2*c2^11*(-4438 + 14*(5177 + 1398*x^2)*ze - 
            7*(51473 + 23762*x^2 + 1625*x^4)*ze^2 + 4*(209366 + 131758*x^2 + 
              16363*x^4 + 294*x^6)*ze^3 - 2*(506015 + 400387*x^2 + 
              69853*x^4 + 2161*x^6)*ze^4 + (612176 + 588550*x^2 + 
              131694*x^4 + 5442*x^6 - 6*x^8)*ze^5 + 
            2*(-72226 - 83111*x^2 - 23145*x^4 - 1201*x^6 + 3*x^8)*ze^6) + 
          2*c2^10*(6666 - 2*(41839 + 11224*x^2)*ze + 
            (287379 + 56206*x^2 - 8887*x^4)*ze^2 + 3*(-112338 + 79998*x^2 + 
              39329*x^4 + 1406*x^6)*ze^3 - 2*(46675 + 564573*x^2 + 
              208631*x^4 + 9543*x^6 + 138*x^8)*ze^4 + 
            (531075 + 1724760*x^2 + 646102*x^4 + 32608*x^6 + 1023*x^8)*ze^5 - 
            2*(204335 + 579781*x^2 + 235379*x^4 + 12520*x^6 + 688*x^8 + x^10)*
             ze^6 + (98113 + 287862*x^2 + 132170*x^4 + 7016*x^6 + 725*x^8 + 
              2*x^10)*ze^7) - 2*c2^9*(-275 + 50*(549 + 200*x^2)*ze - 
            5*(62277 + 41590*x^2 + 3413*x^4)*ze^2 + 10*(140094 + 126934*x^2 + 
              20131*x^4 + 570*x^6)*ze^3 - 5*(657313 + 735404*x^2 + 
              168505*x^4 + 8510*x^6 + 102*x^8)*ze^4 + 
            4*(1098921 + 1456563*x^2 + 432376*x^4 + 29315*x^6 + 525*x^8)*
             ze^5 + 2*(-1676713 - 2585818*x^2 - 945690*x^4 - 76984*x^6 - 
              1605*x^8 + 10*x^10)*ze^6 + (1338146 + 2387692*x^2 + 
              1056176*x^4 + 98140*x^6 + 2270*x^8 - 56*x^10)*ze^7 + 
            4*(-52906 - 109411*x^2 - 58624*x^4 - 6150*x^6 - 150*x^8 + 9*x^10)*
             ze^8) + c2^8*(990 - 90*(1057 + 450*x^2)*ze + 
            (892442 + 657660*x^2 + 66374*x^4)*ze^2 - 
            (3218187 + 2698050*x^2 + 295811*x^4 + 1452*x^6)*ze^3 + 
            4*(1417533 + 986205*x^2 - 60088*x^4 - 22301*x^6 + 77*x^8)*ze^4 + 
            (-4862251 + 396554*x^2 + 3273001*x^4 + 441604*x^6 + 1092*x^8)*
             ze^5 - 2*(-591083 + 3854378*x^2 + 3540574*x^4 + 421122*x^6 + 
              3105*x^8 + 64*x^10)*ze^6 + 2*(529485 + 4508378*x^2 + 
              3513772*x^4 + 398252*x^6 + 4129*x^8 + 314*x^10 + 6*x^12)*ze^7 - 
            2*(382013 + 2148824*x^2 + 1684205*x^4 + 188176*x^6 + 1559*x^8 + 
              520*x^10 + 15*x^12)*ze^8 + 2*(67477 + 367918*x^2 + 308111*x^4 + 
              36388*x^6 - 397*x^8 + 270*x^10 + 9*x^12)*ze^9) - 
          ze^4*(-147 + 1307*ze - 4218*ze^2 + 6926*ze^3 - 6778*ze^4 + 
            4358*ze^5 - 1784*ze^6 + 304*ze^7 + 32*ze^8 + 2*x^12*ze^4*
             (5 - 17*ze + 36*ze^2 - 40*ze^3 + 16*ze^4) + 4*x^10*ze^3*
             (1 - 38*ze - 87*ze^2 + 436*ze^3 - 456*ze^4 + 144*ze^5) + 
            2*x^8*ze^2*(-305 + 2759*ze - 5151*ze^2 + 181*ze^3 + 7292*ze^4 - 
              6552*ze^5 + 1776*ze^6) + 4*x^6*ze*(145 - 4433*ze + 18142*ze^2 - 
              27028*ze^3 + 12654*ze^4 + 6552*ze^5 - 8048*ze^6 + 2016*ze^7) + 
            2*x^2*(-161 + 4555*ze - 23066*ze^2 + 51458*ze^3 - 60284*ze^4 + 
              37618*ze^5 - 10776*ze^6 + 368*ze^7 + 288*ze^8) + 
            x^4*(-91 + 9467*ze - 70572*ze^2 + 196260*ze^3 - 265714*ze^4 + 
              182130*ze^5 - 52040*ze^6 - 2992*ze^7 + 3552*ze^8)) + 
          2*c2*ze^4*(-93 + 1283*ze - 6550*ze^2 + 17142*ze^3 - 25646*ze^4 + 
            22942*ze^5 - 12408*ze^6 + 3920*ze^7 - 600*ze^8 + 
            2*x^12*ze^4*(-15 + 59*ze - 48*ze^2 - 16*ze^3 + 20*ze^4) - 
            4*x^10*ze^3*(3 + 60*ze - 195*ze^2 + 236*ze^3 - 148*ze^4 + 
              44*ze^5) - 2*x^8*ze^2*(-501 + 4567*ze - 11919*ze^2 + 
              9743*ze^3 + 2428*ze^4 - 6248*ze^5 + 1940*ze^6) - 
            4*x^6*ze*(93 - 2064*ze + 6031*ze^2 + 1992*ze^3 - 26638*ze^4 + 
              36832*ze^5 - 20328*ze^6 + 4072*ze^7) + 
            x^4*(-123 + 2875*ze - 36644*ze^2 + 189352*ze^3 - 477426*ze^4 + 
              649226*ze^5 - 486384*ze^6 + 188672*ze^7 - 29608*ze^8) - 
            2*x^2*(57 - 3659*ze + 30472*ze^2 - 107884*ze^3 + 201576*ze^4 - 
              213342*ze^5 + 128136*ze^6 - 40840*ze^7 + 5464*ze^8)) + 
          2*c2^3*ze^3*(235 - 6362*ze + 46643*ze^2 - 167256*ze^3 + 
            348830*ze^4 - 446784*ze^5 + 346694*ze^6 - 150864*ze^7 + 
            30544*ze^8 - 1760*ze^9 + 2*x^12*ze^4*(5 - 28*ze + 55*ze^2 - 
              40*ze^3 - 8*ze^4 + 16*ze^5) + 4*x^10*ze^3*(-5 + 76*ze - 
              232*ze^2 + 387*ze^3 - 210*ze^4 - 96*ze^5 + 80*ze^6) + 
            2*x^8*ze^2*(-135 + 1605*ze - 5883*ze^2 + 12880*ze^3 - 
              20515*ze^4 + 17880*ze^5 - 6280*ze^6 + 368*ze^7) - 
            2*x^6*ze*(-40 + 641*ze + 5593*ze^2 - 46224*ze^3 + 121440*ze^4 - 
              161548*ze^5 + 114264*ze^6 - 36544*ze^7 + 2368*ze^8) + 
            x^4*(85 - 6398*ze + 90337*ze^2 - 506274*ze^3 + 1486286*ze^4 - 
              2557960*ze^5 + 2667410*ze^6 - 1630288*ze^7 + 517584*ze^8 - 
              61472*ze^9) - 2*x^2*(-235 + 10510*ze - 97126*ze^2 + 
              408037*ze^3 - 963256*ze^4 + 1380896*ze^5 - 1202414*ze^6 + 
              592100*ze^7 - 136192*ze^8 + 7520*ze^9)) + 
          c2^2*ze^3*(-2415 + 44701*ze - 248946*ze^2 + 681908*ze^3 - 
            1070540*ze^4 + 1018998*ze^5 - 591556*ze^6 + 200808*ze^7 - 
            34816*ze^8 + 1888*ze^9 - 2*x^12*ze^4*(-15 + 41*ze - 22*ze^2 + 
              76*ze^3 - 160*ze^4 + 80*ze^5) + 4*x^10*ze^3*(-15 + 172*ze - 
              531*ze^2 + 250*ze^3 + 684*ze^4 - 864*ze^5 + 304*ze^6) + 
            2*x^8*ze^2*(-825 + 11492*ze - 33544*ze^2 + 31885*ze^3 + 
              3474*ze^4 - 19892*ze^5 + 7104*ze^6 + 336*ze^7) - 
            4*x^6*ze*(-795 + 33751*ze - 202692*ze^2 + 495934*ze^3 - 
              579142*ze^4 + 278676*ze^5 + 31064*ze^6 - 75008*ze^7 + 
              18272*ze^8) + 2*x^2*(-1995 + 85273*ze - 632294*ze^2 + 
              2088306*ze^3 - 3776540*ze^4 + 4002714*ze^5 - 2495244*ze^6 + 
              864344*ze^7 - 139328*ze^8 + 4704*ze^9) - 
            x^4*(525 - 87773*ze + 998996*ze^2 - 4157388*ze^3 + 8703682*ze^4 - 
              10084290*ze^5 + 6434828*ze^6 - 2012568*ze^7 + 181952*ze^8 + 
              21856*ze^9)) - 2*c2^7*ze*(900 - 47800*ze + 456865*ze^2 - 
            1933658*ze^3 + 4536411*ze^4 - 6403492*ze^5 + 5512562*ze^6 - 
            2770736*ze^7 + 718594*ze^8 - 69312*ze^9 + 6*x^12*ze^6*
             (-3 + 12*ze - 17*ze^2 + 8*ze^3) + 4*x^10*ze^5*(37 - 196*ze + 
              408*ze^2 - 427*ze^3 + 178*ze^4) - 2*x^8*ze^3*(34 - 1596*ze + 
              6458*ze^2 - 10179*ze^3 + 7992*ze^4 - 3791*ze^5 + 1216*ze^6) - 
            4*x^6*ze^2*(-360 + 9499*ze - 55910*ze^2 + 145742*ze^3 - 
              198932*ze^4 + 145992*ze^5 - 52562*ze^6 + 6148*ze^7) + 
            x^4*ze*(-3464 + 104391*ze - 829498*ze^2 + 3029075*ze^3 - 
              6082120*ze^4 + 7138394*ze^5 - 4851336*ze^6 + 1738566*ze^7 - 
              247344*ze^8) - 2*x^2*(-180 + 21340*ze - 289689*ze^2 + 
              1526048*ze^3 - 4216393*ze^4 + 6823966*ze^5 - 6664288*ze^6 + 
              3800688*ze^7 - 1127666*ze^8 + 126012*ze^9)) - 
          2*c2^5*ze^2*(-476 + 17678*ze - 149183*ze^2 + 592571*ze^3 - 
            1352820*ze^4 + 1915700*ze^5 - 1700378*ze^6 + 898058*ze^7 - 
            244480*ze^8 + 23888*ze^9 - 312*ze^10 + 2*x^12*ze^6*
             (15 - 71*ze + 148*ze^2 - 128*ze^3 + 36*ze^4) + 
            4*x^10*ze^4*(-19 + 41*ze + 65*ze^2 - 171*ze^3 + 228*ze^4 - 
              180*ze^5 + 36*ze^6) - 2*x^8*ze^2*(-14 + 168*ze + 362*ze^2 - 
              2034*ze^3 - 421*ze^4 + 7509*ze^5 - 6488*ze^6 + 376*ze^7 + 
              548*ze^8) + 4*x^6*ze^2*(-363 + 8209*ze - 45442*ze^2 + 
              113922*ze^3 - 150038*ze^4 + 105530*ze^5 - 34672*ze^6 + 
              1688*ze^7 + 888*ze^8) + x^4*(-28 + 5556*ze - 102787*ze^2 + 
              671459*ze^3 - 2220536*ze^4 + 4255208*ze^5 - 4964334*ze^6 + 
              3510446*ze^7 - 1400728*ze^8 + 260512*ze^9 - 13256*ze^10) - 
            2*x^2*(252 - 15496*ze + 168823*ze^2 - 798687*ze^3 + 
              2085750*ze^4 - 3304586*ze^5 + 3267654*ze^6 - 1952290*ze^7 + 
              626056*ze^8 - 78520*ze^9 + 696*ze^10)) + 
          2*c2^4*ze^2*(3080 - 91905*ze + 640721*ze^2 - 2106146*ze^3 + 
            3935420*ze^4 - 4451750*ze^5 + 3021648*ze^6 - 1110926*ze^7 + 
            143784*ze^8 + 19120*ze^9 - 2976*ze^10 + 2*x^12*ze^5*
             (-15 + 110*ze - 283*ze^2 + 372*ze^3 - 232*ze^4 + 48*ze^5) - 
            4*x^10*ze^4*(30 + 58*ze - 657*ze^2 + 1253*ze^3 - 900*ze^4 + 
              136*ze^5 + 80*ze^6) - 2*x^8*ze^2*(-70 + 2400*ze - 7230*ze^2 + 
              5373*ze^3 + 4292*ze^4 - 9279*ze^5 + 7380*ze^6 - 3240*ze^7 + 
              304*ze^8) + 8*x^6*ze*(-105 + 7470*ze - 53089*ze^2 + 
              143849*ze^3 - 186636*ze^4 + 118747*ze^5 - 34747*ze^6 + 
              9724*ze^7 - 7288*ze^8 + 2000*ze^9) + x^4*(140 - 50145*ze + 
              776517*ze^2 - 3814706*ze^3 + 9075800*ze^4 - 11794242*ze^5 + 
              8245980*ze^6 - 2317306*ze^7 - 522216*ze^8 + 464848*ze^9 - 
              65120*ze^10) - 2*x^2*(-1400 + 93725*ze - 860411*ze^2 + 
              3330818*ze^3 - 6911184*ze^4 + 8304284*ze^5 - 5708594*ze^6 + 
              1924266*ze^7 - 73608*ze^8 - 112112*ze^9 + 14496*ze^10)) + 
          c2^6*ze*(-4620 + 219800*ze - 1771943*ze^2 + 6264447*ze^3 - 
            12005672*ze^4 + 13238528*ze^5 - 8070670*ze^6 + 2099426*ze^7 + 
            217100*ze^8 - 213152*ze^9 + 25904*ze^10 + 2*x^12*ze^6*
             (-19 + 29*ze + 46*ze^2 - 112*ze^3 + 56*ze^4) + 
            4*x^10*ze^5*(164 - 697*ze + 987*ze^2 - 326*ze^3 - 344*ze^4 + 
              216*ze^5) - 2*x^8*ze^3*(-532 + 1164*ze + 1840*ze^2 - 
              5119*ze^3 - 1847*ze^4 + 13174*ze^5 - 12624*ze^6 + 3928*ze^7) + 
            4*x^6*ze^2*(-5544 + 44519*ze - 70969*ze^2 - 99232*ze^3 + 
              406570*ze^4 - 469654*ze^5 + 244684*ze^6 - 52688*ze^7 + 
              2320*ze^8) + x^4*ze*(25872 - 632951*ze + 3301015*ze^2 - 
              6886664*ze^3 + 5033440*ze^4 + 3692022*ze^5 - 9601674*ze^6 + 
              7044356*ze^7 - 2187296*ze^8 + 215312*ze^9) + 
            2*x^2*(-840 + 114688*ze - 1296053*ze^2 + 5375431*ze^3 - 
              10929482*ze^4 + 11361592*ze^5 - 4553858*ze^6 - 1881994*ze^7 + 
              2615220*ze^8 - 899632*ze^9 + 93232*ze^10))) + 
        c1^5*(2*c2^17 + c2^16*(-22 + 36*ze) + 4*c2^15*
           (291 - (827 + 14*x^2)*ze + 3*(203 + 6*x^2)*ze^2) + 
          4*c2^14*(-927 + 9*(437 + 26*x^2)*ze - 2*(2882 + 347*x^2)*ze^2 + 
            (2939 + 542*x^2)*ze^3) + c2^13*(8272 - 4*(15341 + 2772*x^2)*ze + 
            4*(38273 + 10612*x^2 + 100*x^4)*ze^2 - (161355 + 55418*x^2 + 
              979*x^4)*ze^3 + (61997 + 24918*x^2 + 645*x^4)*ze^4) - 
          2*c2^12*(11116 - 14*(6109 + 932*x^2)*ze + 
            56*(4564 + 1275*x^2 + 40*x^4)*ze^2 - 2*(188309 + 74586*x^2 + 
              4336*x^4)*ze^3 - 4*(-68874 - 35385*x^2 - 2872*x^4 + x^6)*ze^4 + 
            (-79575 - 51486*x^2 - 5215*x^4 + 4*x^6)*ze^5) + 
          2*c2^11*(-10814 - 6*(-3539 + 3078*x^2)*ze + 
            (139571 + 182122*x^2 + 13377*x^4)*ze^2 - 
            4*(146863 + 146828*x^2 + 15491*x^4 + 86*x^6)*ze^3 + 
            2*(440321 + 434551*x^2 + 54583*x^4 + 545*x^6)*ze^4 - 
            (595811 + 615720*x^2 + 87946*x^4 + 1192*x^6 + 3*x^8)*ze^5 + 
            (151145 + 169940*x^2 + 27952*x^4 + 464*x^6 + 3*x^8)*ze^6) - 
          2*c2^10*(7106 - 2*(63217 + 16806*x^2)*ze + 
            (710317 + 322714*x^2 + 21013*x^4)*ze^2 - 
            10*(195159 + 120456*x^2 + 14106*x^4 + 230*x^6)*ze^3 + 
            2*(1497293 + 1154479*x^2 + 187003*x^4 + 5065*x^6)*ze^4 + 
            2*(-1311856 - 1216969*x^2 - 246423*x^4 - 8383*x^6 + 15*x^8)*
             ze^5 + 2*(609721 + 672197*x^2 + 161905*x^4 + 6235*x^6 - 42*x^8)*
             ze^6 + (-228950 - 301388*x^2 - 84848*x^4 - 3652*x^6 + 54*x^8)*
             ze^7) + c2^9*(-26994 + 4*(90843 + 24328*x^2)*ze + 
            2*(-686831 - 161822*x^2 + 13807*x^4)*ze^2 - 
            (-1824127 + 838422*x^2 + 461301*x^4 + 15520*x^6)*ze^3 + 
            (631743 + 5634230*x^2 + 1895203*x^4 + 73372*x^6 + 1132*x^8)*
             ze^4 - 4*(1115796 + 2766257*x^2 + 880437*x^4 + 33059*x^6 + 
              1219*x^8)*ze^5 + 4*(1263575 + 2639927*x^2 + 851752*x^4 + 
              27725*x^6 + 2103*x^8 + 6*x^10)*ze^6 - 4*(609673 + 1246683*x^2 + 
              423190*x^4 + 10094*x^6 + 1769*x^8 + 15*x^10)*ze^7 + 
            4*(107927 + 229537*x^2 + 86190*x^4 + 654*x^6 + 675*x^8 + 9*x^10)*
             ze^8) - 2*c2^8*(297 - 72*(419 + 152*x^2)*ze + 
            (363995 + 240938*x^2 + 19371*x^4)*ze^2 - 
            2*(891815 + 799274*x^2 + 123147*x^4 + 3222*x^6)*ze^3 + 
            2*(2347287 + 2589887*x^2 + 570991*x^4 + 26257*x^6 + 269*x^8)*
             ze^4 - (7363349 + 9578026*x^2 + 2698717*x^4 + 162116*x^6 + 
              2256*x^8)*ze^5 + (7082814 + 10643668*x^2 + 3616196*x^4 + 
              248336*x^6 + 3166*x^8 - 36*x^10)*ze^6 + 
            2*(-2026167 - 3506230*x^2 - 1390208*x^4 - 99818*x^6 - 577*x^8 + 
              72*x^10)*ze^7 - 4*(-307758 - 621573*x^2 - 284048*x^4 - 
              19846*x^6 + 182*x^8 + 51*x^10)*ze^8 + 
            8*(-18081 - 44184*x^2 - 23282*x^4 - 1588*x^6 + 83*x^8 + 12*x^10)*
             ze^9) + c2^7*(-1584 + 72*(2141 + 906*x^2)*ze - 
            8*(189695 + 139302*x^2 + 13988*x^4)*ze^2 + 
            (5829537 + 4990926*x^2 + 611473*x^4 + 6816*x^6)*ze^3 - 
            (11132209 + 8685350*x^2 + 308241*x^4 - 92536*x^6 + 808*x^8)*
             ze^4 + 16*(658646 + 151968*x^2 - 248387*x^4 - 32634*x^6 + 
              87*x^8)*ze^5 + 16*(-164200 + 827223*x^2 + 683760*x^4 + 
              61800*x^6 + 76*x^8 + 13*x^10)*ze^6 - 
            2*(2008755 + 10634746*x^2 + 6510937*x^4 + 419228*x^6 + 2277*x^8 + 
              618*x^10 + 15*x^12)*ze^7 + 2*(1995215 + 7186250*x^2 + 
              4037429*x^4 + 139180*x^6 + 1545*x^8 + 1354*x^10 + 51*x^12)*
             ze^8 - 8*(171883 + 566254*x^2 + 311833*x^4 - 1836*x^6 - 
              179*x^8 + 350*x^10 + 15*x^12)*ze^9 + 16*(9893 + 32006*x^2 + 
              17681*x^4 - 1148*x^6 - 137*x^8 + 70*x^10 + 3*x^12)*ze^10) + 
          2*ze^4*(31 - 361*ze + 1530*ze^2 - 3162*ze^3 + 3610*ze^4 - 
            2418*ze^5 + 952*ze^6 - 192*ze^7 + 8*ze^8 + 2*x^12*ze^4*
             (5 - 9*ze + 8*ze^2 - 8*ze^3 + 4*ze^4) + 4*x^10*ze^3*
             (1 + 28*ze - 145*ze^2 + 236*ze^3 - 156*ze^4 + 36*ze^5) + 
            2*x^8*ze^2*(-167 + 945*ze - 165*ze^2 - 3487*ze^3 + 4972*ze^4 - 
              2544*ze^5 + 444*ze^6) + 4*x^6*ze*(31 - 548*ze - 275*ze^2 + 
              5948*ze^3 - 11602*ze^4 + 9552*ze^5 - 3608*ze^6 + 504*ze^7) + 
            2*x^2*(19 - 1265*ze + 8648*ze^2 - 23700*ze^3 + 33104*ze^4 - 
              25146*ze^5 + 10088*ze^6 - 1816*ze^7 + 72*ze^8) + 
            x^4*(41 - 865*ze + 12532*ze^2 - 53624*ze^3 + 103462*ze^4 - 
              103230*ze^5 + 53664*ze^6 - 12880*ze^7 + 888*ze^8)) - 
          2*c2*ze^3*(-483 + 8363*ze - 41308*ze^2 + 96858*ze^3 - 127144*ze^4 + 
            99432*ze^5 - 46808*ze^6 + 13180*ze^7 - 2496*ze^8 + 400*ze^9 + 
            2*x^12*ze^4*(3 - 13*ze + 36*ze^2 - 34*ze^3 + 8*ze^5) + 
            2*x^10*ze^3*(-6 + 61*ze - 291*ze^2 + 736*ze^3 - 772*ze^4 + 
              256*ze^5 + 16*ze^6) - 2*x^8*ze^2*(165 - 2017*ze + 3250*ze^2 + 
              5462*ze^3 - 18636*ze^4 + 18014*ze^5 - 7200*ze^6 + 968*ze^7) - 
            2*x^6*ze*(-318 + 12931*ze - 62973*ze^2 + 99758*ze^3 - 
              12646*ze^4 - 121408*ze^5 + 126968*ze^6 - 48000*ze^7 + 
              5664*ze^8) + 2*x^2*(-399 + 16535*ze - 110113*ze^2 + 
              316363*ze^3 - 482791*ze^4 + 418197*ze^5 - 204832*ze^6 + 
              52796*ze^7 - 6016*ze^8 + 272*ze^9) - x^4*(105 - 17383*ze + 
              176978*ze^2 - 618720*ze^3 + 1006986*ze^4 - 793326*ze^5 + 
              229640*ze^6 + 50428*ze^7 - 38784*ze^8 + 4112*ze^9)) - 
          2*c2^2*ze^3*(423 - 11151*ze + 76972*ze^2 - 252542*ze^3 + 
            465924*ze^4 - 511314*ze^5 + 334176*ze^6 - 123760*ze^7 + 
            22464*ze^8 - 1152*ze^9 + 2*x^12*ze^4*(9 - 45*ze + 76*ze^2 - 
              48*ze^3 + 8*ze^4) + 4*x^10*ze^3*(-9 + 132*ze - 369*ze^2 + 
              164*ze^3 + 310*ze^4 - 260*ze^5 + 32*ze^6) - 
            2*x^8*ze^2*(243 - 2472*ze + 5486*ze^2 + 407*ze^3 - 16208*ze^4 + 
              19720*ze^5 - 7536*ze^6 + 320*ze^7) - 2*x^6*ze*
             (-72 + 957*ze + 14331*ze^2 - 104618*ze^3 + 270380*ze^4 - 
              338664*ze^5 + 212536*ze^6 - 59824*ze^7 + 4992*ze^8) + 
            x^4*(153 - 11331*ze + 155490*ze^2 - 825714*ze^3 + 2248534*ze^4 - 
              3475526*ze^5 + 3112616*ze^6 - 1549792*ze^7 + 374864*ze^8 - 
              28928*ze^9) - 2*x^2*(-423 + 18693*ze - 164585*ze^2 + 
              644707*ze^3 - 1377334*ze^4 + 1713570*ze^5 - 1241648*ze^6 + 
              493652*ze^7 - 90840*ze^8 + 4288*ze^9)) - 
          2*c2^4*ze^2*(-476 + 17678*ze - 149183*ze^2 + 592571*ze^3 - 
            1352820*ze^4 + 1915700*ze^5 - 1700378*ze^6 + 898058*ze^7 - 
            244480*ze^8 + 23888*ze^9 - 312*ze^10 + 2*x^12*ze^6*
             (15 - 71*ze + 148*ze^2 - 128*ze^3 + 36*ze^4) + 
            4*x^10*ze^4*(-19 + 41*ze + 65*ze^2 - 171*ze^3 + 228*ze^4 - 
              180*ze^5 + 36*ze^6) - 2*x^8*ze^2*(-14 + 168*ze + 362*ze^2 - 
              2034*ze^3 - 421*ze^4 + 7509*ze^5 - 6488*ze^6 + 376*ze^7 + 
              548*ze^8) + 4*x^6*ze^2*(-363 + 8209*ze - 45442*ze^2 + 
              113922*ze^3 - 150038*ze^4 + 105530*ze^5 - 34672*ze^6 + 
              1688*ze^7 + 888*ze^8) + x^4*(-28 + 5556*ze - 102787*ze^2 + 
              671459*ze^3 - 2220536*ze^4 + 4255208*ze^5 - 4964334*ze^6 + 
              3510446*ze^7 - 1400728*ze^8 + 260512*ze^9 - 13256*ze^10) - 
            2*x^2*(252 - 15496*ze + 168823*ze^2 - 798687*ze^3 + 
              2085750*ze^4 - 3304586*ze^5 + 3267654*ze^6 - 1952290*ze^7 + 
              626056*ze^8 - 78520*ze^9 + 696*ze^10)) - 
          2*c2^6*ze*(-420 + 22568*ze - 223337*ze^2 + 991703*ze^3 - 
            2481924*ze^4 + 3831628*ze^5 - 3755538*ze^6 + 2281690*ze^7 - 
            775268*ze^8 + 111888*ze^9 - 2448*ze^10 + 2*x^12*ze^6*
             (5 - 23*ze + 42*ze^2 - 40*ze^3 + 16*ze^4) + 4*x^10*ze^5*
             (-19 + 110*ze - 259*ze^2 + 310*ze^3 - 266*ze^4 + 124*ze^5) - 
            2*x^8*ze^3*(-14 + 684*ze - 2622*ze^2 + 3147*ze^3 + 365*ze^4 - 
              2530*ze^5 + 408*ze^6 + 776*ze^7) + 4*x^6*ze^2*(-168 + 4515*ze - 
              27636*ze^2 + 75674*ze^3 - 109088*ze^4 + 83654*ze^5 - 
              29256*ze^6 + 1620*ze^7 + 1208*ze^8) + x^4*ze*(1624 - 50251*ze + 
              416095*ze^2 - 1606396*ze^3 + 3478488*ze^4 - 4536674*ze^5 + 
              3596878*ze^6 - 1654900*ze^7 + 378416*ze^8 - 28032*ze^9) - 
            2*x^2*(84 - 10052*ze + 140929*ze^2 - 777143*ze^3 + 2283436*ze^4 - 
              4020034*ze^5 + 4429372*ze^6 - 3039402*ze^7 + 1210236*ze^8 - 
              229260*ze^9 + 11240*ze^10)) + c2^3*ze^2*(-4928 + 145407*ze - 
            988723*ze^2 + 3144974*ze^3 - 5634874*ze^4 + 6045758*ze^5 - 
            3882974*ze^6 + 1409832*ze^7 - 245176*ze^8 + 9952*ze^9 + 
            864*ze^10 + 2*x^12*ze^5*(19 - 123*ze + 244*ze^2 - 108*ze^3 - 
              80*ze^4 + 48*ze^5) - 4*x^10*ze^4*(-52 + 3*ze + 657*ze^2 - 
              1436*ze^3 + 1020*ze^4 - 208*ze^5 + 16*ze^6) - 
            2*x^8*ze^2*(112 - 3719*ze + 8831*ze^2 + 4055*ze^3 - 28519*ze^4 + 
              21908*ze^5 + 6020*ze^6 - 10768*ze^7 + 1968*ze^8) + 
            8*x^6*ze*(168 - 11814*ze + 79268*ze^2 - 189730*ze^3 + 
              171415*ze^4 + 33009*ze^5 - 177340*ze^6 + 125884*ze^7 - 
              32528*ze^8 + 1552*ze^9) + 2*x^2*(-2240 + 149033*ze - 
              1334621*ze^2 + 4993040*ze^3 - 9889380*ze^4 + 11136810*ze^5 - 
              6979938*ze^6 + 2058296*ze^7 - 48120*ze^8 - 93024*ze^9 + 
              9696*ze^10) + x^4*(-224 + 80079*ze - 1209163*ze^2 + 
              5684516*ze^3 - 12601664*ze^4 + 14399050*ze^5 - 7374714*ze^6 - 
              353000*ze^7 + 2004888*ze^8 - 683616*ze^9 + 53152*ze^10)) + 
          2*c2^5*ze*(2772 - 132776*ze + 1091063*ze^2 - 3954677*ze^3 + 
            7823096*ze^4 - 8976944*ze^5 + 5727290*ze^6 - 1461274*ze^7 - 
            383824*ze^8 + 312600*ze^9 - 48368*ze^10 + 544*ze^11 + 
            2*x^12*ze^6*(15 - 35*ze + 60*ze^3 - 56*ze^4 + 16*ze^5) + 
            8*x^10*ze^5*(-57 + 256*ze - 401*ze^2 + 236*ze^3 + 10*ze^4 - 
              68*ze^5 + 24*ze^6) - 2*x^8*ze^3*(322 - 1056*ze + 1296*ze^2 - 
              2999*ze^3 + 6039*ze^4 - 3064*ze^5 - 1876*ze^6 + 1032*ze^7 + 
              272*ze^8) - 8*x^6*ze^2*(-1680 + 14443*ze - 30509*ze^2 + 
              3149*ze^3 + 55558*ze^4 - 55354*ze^5 + 3072*ze^6 + 17700*ze^7 - 
              6536*ze^8 + 176*ze^9) + x^4*ze*(-15540 + 387791*ze - 
              2110417*ze^2 + 4792040*ze^3 - 4637216*ze^4 - 32582*ze^5 + 
              4142926*ze^6 - 3738784*ze^7 + 1419208*ze^8 - 209552*ze^9 + 
              4064*ze^10) + 2*x^2*(504 - 69076*ze + 796161*ze^2 - 
              3398899*ze^3 + 7210236*ze^4 - 8048816*ze^5 + 3900568*ze^6 + 
              801660*ze^7 - 1921456*ze^8 + 852584*ze^9 - 127248*ze^10 + 
              2656*ze^11))))*ft[2][c1, c2, ze])/(16*(-1 + c1)^4*(1 + c1)^2*
       (-1 + c2)^4*(1 + c2)^2*(-1 + ze)*ze^8*(c1^2 + c2^2 + 
        2*c1*c2*(-1 + 2*ze))*(c1^2 + c2^2 + 4*(-1 + ze)*ze + 
        2*c1*c2*(-1 + 2*ze))) - 
     ((c1 - c2)*(-2*c2^13 + 2*c1^13*(-1 + c2 - 6*c2^2 + 6*c2^3 - c2^4 + 
          c2^5) + c2^12*(2 + (-2 + 4*x^2)*ze) - 
        2*c2^11*(6 - 4*(7 + 3*x^2)*ze + (21 + 14*x^2 + 3*x^4)*ze^2) + 
        2*c2^10*(6 - (27 + 8*x^2)*ze + (35 - 22*x^2 - 15*x^4)*ze^2 + 
          (-16 + 30*x^2 + 21*x^4 + 2*x^6)*ze^3) - 
        2*c2^9*(1 - 16*(3 + 2*x^2)*ze + (193 + 242*x^2 + 35*x^4)*ze^2 - 
          2*(109 + 188*x^2 + 62*x^4 + 6*x^6)*ze^3 + 
          (73 + 148*x^2 + 95*x^4 + 10*x^6 + 2*x^8)*ze^4) - 
        (1 + 6*x^2 + x^4)*ze^4*(-1 + (5 + 28*x^2)*ze - 
          2*(5 + 56*x^2 + 35*x^4)*ze^2 + 2*(5 + 84*x^2 + 105*x^4 + 14*x^6)*
           ze^3 - 2*(3 + 54*x^2 + 108*x^4 + 26*x^6 + x^8)*ze^4 + 
          2*(1 + 6*x^2 + x^4)^2*ze^5) - 2*c2*(1 + 6*x^2 + x^4)*ze^4*
         (-1 + (5 + 28*x^2)*ze - 2*(5 + 56*x^2 + 35*x^4)*ze^2 + 
          2*(5 + 84*x^2 + 105*x^4 + 14*x^6)*ze^3 - 
          2*(3 + 54*x^2 + 108*x^4 + 26*x^6 + x^8)*ze^4 + 
          2*(1 + 6*x^2 + x^4)^2*ze^5) + c2^8*(2 - 2*(47 + 38*x^2)*ze + 
          (350 + 452*x^2 + 58*x^4)*ze^2 + (-487 - 466*x^2 + 305*x^4 + 44*x^6)*
           ze^3 - 4*(-78 - 5*x^2 + 211*x^4 + 53*x^6 + x^8)*ze^4 + 
          (-79 + 70*x^2 + 421*x^4 + 168*x^6 + 4*x^8)*ze^5) + 
        2*c1^12*(-1 + c2)*(-1 + ze - 2*x^2*ze - c2^4*(1 + ze) + 
          c2^5*(-8 + 11*ze) - 6*c2^2*(1 + x^2*ze) + 
          2*c2^3*(-32 + (48 + x^2)*ze) + c2*(-24 + (37 + 6*x^2)*ze)) + 
        2*c1^11*(-1 + c2)*(6 - 4*(7 + 3*x^2)*ze + (21 + 14*x^2 + 3*x^4)*
           ze^2 + c2^5*(8 - 6*ze - 8*ze^2) + c2^6*(28 - 66*ze + 42*ze^2) - 
          4*c2^3*(-16 + (23 - 10*x^2)*ze + (1 + 19*x^2)*ze^2) + 
          c2^4*(302 - 4*(204 + 5*x^2)*ze + (586 + 24*x^2)*ze^2) + 
          c2*(24 + (-46 + 24*x^2)*ze + (22 - 56*x^2 - 6*x^4)*ze^2) + 
          c2^2*(192 - 2*(305 + 48*x^2)*ze + (461 + 126*x^2 + 3*x^4)*ze^2)) + 
        2*c1^10*(-1 + c2)*(-6 + (27 + 8*x^2)*ze + (-35 + 22*x^2 + 15*x^4)*
           ze^2 - (-16 + 30*x^2 + 21*x^4 + 2*x^6)*ze^3 - 
          c2^6*(28 - 57*ze + 18*ze^2 + 19*ze^3) + 
          c2^7*(-56 + 165*ze - 168*ze^2 + 63*ze^3) + 
          c2^5*(-832 + (2977 + 80*x^2)*ze - 4*(929 + 43*x^2)*ze^2 + 
            (1669 + 94*x^2)*ze^3) - c2^4*(302 + (-797 + 100*x^2)*ze + 
            (530 - 360*x^2)*ze^2 + (33 + 342*x^2)*ze^3) + 
          c2^2*(-192 + (639 - 52*x^2)*ze + (-603 + 470*x^2 + 63*x^4)*ze^2 - 
            3*(-58 + 182*x^2 + 31*x^4)*ze^3) + 
          c2^3*(-808 + (3667 + 580*x^2)*ze - 4*(1363 + 361*x^2 + 6*x^4)*
             ze^2 + (2650 + 922*x^2 + 33*x^4)*ze^3) + 
          c2*(-64 + (471 + 188*x^2)*ze - 2*(419 + 274*x^2 + 27*x^4)*ze^2 + 
            (408 + 350*x^2 + 81*x^4 + 2*x^6)*ze^3)) + 
        c1^9*(-1 + c2)*(-8*c2^7*(-14 + 40*ze - 38*ze^2 + 11*ze^3 + 3*ze^4) + 
          4*c2^8*(35 - 110*ze + 126*ze^2 - 63*ze^3 + 14*ze^4) + 
          c2^6*(2968 - 4*(3051 + 86*x^2)*ze + 4*(4799 + 236*x^2)*ze^2 - 
            (14009 + 862*x^2 + x^4)*ze^3 + (4257 + 262*x^2 + x^4)*ze^4) + 
          c2^5*(1664 + 4*(-1473 + 44*x^2)*ze - 8*(-895 + 131*x^2)*ze^2 + 
            (-2947 + 1902*x^2 - 3*x^4)*ze^3 + (-157 - 1246*x^2 + 3*x^4)*
             ze^4) + 2*c2^4*(2103 - 8*(1457 + 234*x^2)*ze + 
            (23880 + 6344*x^2 + 86*x^4)*ze^2 - (21815 + 7326*x^2 + 179*x^4)*
             ze^3 + 4*(1878 + 730*x^2 + 27*x^4)*ze^4) - 
          2*c2^3*(-808 + 4*(929 + 58*x^2)*ze + 12*(-481 + 53*x^2 + 18*x^4)*
             ze^2 + (3401 - 2978*x^2 - 643*x^4)*ze^3 + 
            (-633 + 2338*x^2 + 475*x^4)*ze^4) + 
          c2^2*(604 - 4*(1427 + 562*x^2)*ze + 2*(7831 + 4970*x^2 + 369*x^4)*
             ze^2 - (16609 + 13758*x^2 + 1897*x^4 + 32*x^6)*ze^3 + 
            (5833 + 5890*x^2 + 1345*x^4 + 44*x^6)*ze^4) + 
          c2*(128 - 4*(229 + 88*x^2)*ze - 4*(-451 - 86*x^2 + 57*x^4)*ze^2 + 
            (-1435 + 1046*x^2 + 1029*x^4 + 56*x^6)*ze^3 - 
            (-451 + 942*x^2 + 813*x^4 + 80*x^6)*ze^4) + 
          2*(1 - 16*(3 + 2*x^2)*ze + (193 + 242*x^2 + 35*x^4)*ze^2 - 
            2*(109 + 188*x^2 + 62*x^4 + 6*x^6)*ze^3 + 
            (73 + 148*x^2 + 95*x^4 + 10*x^6 + 2*x^8)*ze^4)) - 
        2*c2^7*ze*(-4 + 114*ze - 441*ze^2 + 588*ze^3 - 317*ze^4 + 60*ze^5 + 
          2*x^8*ze^3*(1 - 17*ze + 15*ze^2) + 2*x^6*ze^2*(-8 + 111*ze - 
            195*ze^2 + 87*ze^3) + x^4*ze*(36 - 471*ze + 1378*ze^2 - 
            1403*ze^3 + 454*ze^4) + 2*x^2*(-2 + 110*ze - 641*ze^2 + 
            1145*ze^3 - 756*ze^4 + 153*ze^5)) + 
        c2^2*ze^3*(-13 + 77*ze - 172*ze^2 + 184*ze^3 - 116*ze^4 - 
          2*x^12*(-1 + ze)*ze^4 + 38*ze^5 + 4*x^10*ze^3*(-1 - 4*ze + 
            5*ze^2) + 2*x^8*ze^2*(-43 + 360*ze - 596*ze^2 + 277*ze^3) + 
          4*x^6*ze*(17 - 473*ze + 1530*ze^2 - 1678*ze^3 + 606*ze^4) + 
          2*x^2*(-13 + 305*ze - 1100*ze^2 + 1590*ze^3 - 996*ze^4 + 
            218*ze^5) + x^4*(-11 + 941*ze - 5490*ze^2 + 10792*ze^3 - 
            8918*ze^4 + 2674*ze^5)) + c1^8*(-1 + c2)*(-2 + (94 + 76*x^2)*ze - 
          2*(175 + 226*x^2 + 29*x^4)*ze^2 + (487 + 466*x^2 - 305*x^4 - 
            44*x^6)*ze^3 + 4*(-78 - 5*x^2 + 211*x^4 + 53*x^6 + x^8)*ze^4 - 
          (-79 + 70*x^2 + 421*x^4 + 168*x^6 + 4*x^8)*ze^5 + 
          2*c2^9*(-56 + 165*ze - 168*ze^2 + 63*ze^3) - 
          2*c2^8*(70 - 225*ze + 268*ze^2 - 145*ze^3 + 40*ze^4) + 
          c2^7*(-3584 + 10*(1539 + 44*x^2)*ze - 16*(1619 + 81*x^2)*ze^2 + 
            2*(10690 + 674*x^2 + x^4)*ze^3 - (8837 + 574*x^2 + 5*x^4)*ze^4 + 
            (1763 + 82*x^2 + 3*x^4)*ze^5) + 
          c2^6*(-2968 + 2*(6091 + 88*x^2)*ze - 4*(4765 + 42*x^2)*ze^2 + 
            2*(6861 - 272*x^2 + 2*x^4)*ze^3 + (-3965 + 1026*x^2 - 13*x^4)*
             ze^4 + (-87 - 714*x^2 + 9*x^4)*ze^5) + 
          c2^5*(-7296 + 24*(1872 + 307*x^2)*ze - 16*(6734 + 1819*x^2 + 
              22*x^4)*ze^2 + (128299 + 43218*x^2 + 865*x^4)*ze^3 - 
            2*(38835 + 14452*x^2 + 331*x^4 + 2*x^6)*ze^4 + 
            (19447 + 7550*x^2 + 191*x^4 + 4*x^6)*ze^5) + 
          c2^4*(-4206 + 24*(976 + 123*x^2)*ze + (-48504 - 6552*x^2 + 596*x^4)*
             ze^2 + (45715 - 1694*x^2 - 2571*x^4)*ze^3 - 
            2*(9069 - 6716*x^2 - 1859*x^4 + 6*x^6)*ze^4 + 
            (2141 - 8630*x^2 - 1803*x^4 + 12*x^6)*ze^5) + 
          c2^3*(-1664 + 6*(3035 + 1206*x^2)*ze - 8*(7905 + 5023*x^2 + 
              332*x^4)*ze^2 + (98700 + 79884*x^2 + 8654*x^4 + 88*x^6)*ze^3 - 
            (71385 + 68474*x^2 + 9857*x^4 + 196*x^6)*ze^4 + 
            (18885 + 21082*x^2 + 4237*x^4 + 124*x^6)*ze^5) + 
          c2^2*(-604 + 6*(935 + 386*x^2)*ze + 2*(-7853 - 3922*x^2 + 165*x^4)*
             ze^2 + (18558 + 4080*x^2 - 4460*x^4 - 232*x^6)*ze^3 + 
            (-10061 + 7082*x^2 + 9251*x^4 + 616*x^6)*ze^4 - 
            (-2279 + 5130*x^2 + 4977*x^4 + 436*x^6)*ze^5) + 
          c2*(-16 + (822 + 556*x^2)*ze - 20*(235 + 280*x^2 + 37*x^4)*ze^2 + 
            (9171 + 14810*x^2 + 3635*x^4 + 188*x^6)*ze^3 - 
            4*(1761 + 3544*x^2 + 1385*x^4 + 134*x^6 + 6*x^8)*ze^4 + 
            (1805 + 4230*x^2 + 2681*x^4 + 304*x^6 + 44*x^8)*ze^5)) + 
        c2^6*ze*(-10 + 228*ze - 759*ze^2 + 1023*ze^3 - 684*ze^4 + 228*ze^5 + 
          4*x^10*(-1 + ze)*ze^5 - 26*ze^6 + 2*x^8*ze^3*(2 + 47*ze - 
            110*ze^2 + 59*ze^3) + 4*x^6*ze^2*(-20 - 68*ze + 517*ze^2 - 
            656*ze^3 + 228*ze^4) + x^4*ze*(120 - 1163*ze + 1131*ze^2 + 
            1570*ze^3 - 2200*ze^4 + 596*ze^5) + 
          x^2*(-8 + 536*ze - 2598*ze^2 + 4098*ze^3 - 2680*ze^4 + 724*ze^5 - 
            68*ze^6)) + 2*c2^3*ze^3*(3 - 16*ze + 35*ze^2 - 40*ze^3 + 
          26*ze^4 + 2*x^12*(-1 + ze)^2*ze^4 - 12*ze^5 + 2*ze^6 + 
          4*x^10*ze^3*(-1 + 6*ze - 14*ze^2 + 9*ze^3) + 
          2*x^8*ze^2*(-21 + 115*ze - 13*ze^2 - 194*ze^3 + 111*ze^4) + 
          2*x^6*ze*(8 - 141*ze - 19*ze^2 + 696*ze^3 - 792*ze^4 + 252*ze^5) + 
          2*x^2*(-1 - 60*ze + 378*ze^2 - 779*ze^3 + 684*ze^4 - 236*ze^5 + 
            18*ze^6) + x^4*(5 - 40*ze + 709*ze^2 - 2430*ze^3 + 3102*ze^4 - 
            1580*ze^5 + 222*ze^6)) - 2*c2^5*ze^2*(4 - 78*ze + 286*ze^2 - 
          405*ze^3 + 270*ze^4 - 90*ze^5 + 12*ze^6 + 4*x^10*ze^4*
           (1 - 4*ze + 3*ze^2) + 8*x^6*ze^2*(4 - 98*ze + 234*ze^2 - 
            185*ze^3 + 47*ze^4) + 2*x^8*ze^2*(-1 - 12*ze + 139*ze^2 - 
            189*ze^3 + 62*ze^4) + 2*x^2*(6 - 206*ze + 1088*ze^2 - 2047*ze^3 + 
            1638*ze^4 - 540*ze^5 + 62*ze^6) + x^4*(2 - 148*ze + 1508*ze^2 - 
            4461*ze^3 + 5308*ze^4 - 2588*ze^5 + 376*ze^6)) + 
        c2^4*ze^2*(16 - 189*ze + 511*ze^2 - 564*ze^3 + 330*ze^4 - 148*ze^5 + 
          2*x^12*(-1 + ze)^2*ze^5 + 48*ze^6 + 2*ze^7 + 
          4*x^10*ze^4*(-2 + 16*ze - 23*ze^2 + 9*ze^3) + 
          2*x^8*ze^2*(2 - 22*ze - 197*ze^2 + 572*ze^3 - 460*ze^4 + 
            111*ze^5) + 4*x^6*ze*(-6 + 228*ze - 511*ze^2 - 311*ze^3 + 
            1306*ze^4 - 838*ze^5 + 126*ze^6) + 2*x^2*(16 - 553*ze + 
            2361*ze^2 - 3870*ze^3 + 2850*ze^4 - 860*ze^5 + 26*ze^6 + 
            18*ze^7) + x^4*(4 - 669*ze + 4811*ze^2 - 9128*ze^3 + 5856*ze^4 - 
            214*ze^5 - 852*ze^6 + 222*ze^7)) + c1^7*(-1 + c2)*
         (4*c2^10*(14 - 33*ze + 21*ze^2) - 4*c2^9*(-28 + 87*ze - 96*ze^2 + 
            41*ze^3) + c2^8*(2968 - 8*(1529 + 43*x^2)*ze + 4*(4819 + 236*x^2)*
             ze^2 - (14085 + 862*x^2 + x^4)*ze^3 + (4281 + 262*x^2 + x^4)*
             ze^4) + c2^7*(3584 - 16*(965 + 38*x^2)*ze + 8*(3265 + 259*x^2)*
             ze^2 + (-21743 - 2754*x^2 + x^4)*ze^3 + 
            (9153 + 1862*x^2 - 7*x^4)*ze^4 + 2*(-925 - 398*x^2 + 3*x^4)*
             ze^5) + c2^5*(7296 - 96*(469 + 75*x^2)*ze - 
            8*(-13534 - 3353*x^2 + 7*x^4)*ze^2 + (-129555 - 34986*x^2 + 
              901*x^4)*ze^3 + (79357 + 15326*x^2 - 2283*x^4 + 16*x^6)*ze^4 + 
            (-21114 + 4656*x^2 + 2350*x^4 - 52*x^6)*ze^5 + 
            12*(113 - 423*x^2 - 77*x^4 + 3*x^6)*ze^6) + 
          c2^6*(8736 - 32*(1739 + 293*x^2)*ze + 4*(35029 + 9720*x^2 + 
              111*x^4)*ze^2 - (180263 + 62226*x^2 + 1143*x^4)*ze^3 + 
            (126245 + 47590*x^2 + 941*x^4 + 8*x^6)*ze^4 - 
            2*(23707 + 8668*x^2 + 87*x^4 + 10*x^6)*ze^5 + 
            4*(2041 + 649*x^2 - 5*x^4 + 3*x^6)*ze^6) - 
          c2*(-16 + 20*(41 + 32*x^2)*ze - 8*(555 + 739*x^2 + 106*x^4)*ze^2 + 
            (8781 + 13230*x^2 + 681*x^4 - 160*x^6)*ze^3 + 
            (-8159 - 9330*x^2 + 6961*x^4 + 1816*x^6 + 8*x^8)*ze^4 - 
            2*(-1894 - 404*x^2 + 5783*x^4 + 1694*x^6 + 13*x^8)*ze^5 + 
            2*(-373 + 342*x^2 + 2212*x^4 + 890*x^6 + x^8)*ze^6) + 
          c2^4*(2968 - 96*(366 + 149*x^2)*ze + 4*(34431 + 22380*x^2 + 
              1429*x^4)*ze^2 - (259525 + 212422*x^2 + 21037*x^4 + 128*x^6)*
             ze^3 + (259959 + 244398*x^2 + 28183*x^4 + 260*x^6)*ze^4 - 
            2*(66564 + 69272*x^2 + 8295*x^4 + 82*x^6 + 3*x^8)*ze^5 + 
            (26442 + 30692*x^2 + 4256*x^4 + 44*x^6 + 6*x^8)*ze^6) + 
          c2^3*(1664 - 384*(47 + 20*x^2)*ze + 8*(7855 + 4887*x^2 + 158*x^4)*
             ze^2 + 3*(-33423 - 21634*x^2 + 961*x^4 + 128*x^6)*ze^3 + 
            (78939 + 31242*x^2 - 20237*x^4 - 1368*x^6)*ze^4 - 
            2*(14956 - 7178*x^2 - 13783*x^4 - 796*x^6 + 9*x^8)*ze^5 + 
            2*(2413 - 5504*x^2 - 5534*x^4 - 344*x^6 + 9*x^8)*ze^6) + 
          c2^2*(56 - 20*(151 + 104*x^2)*ze + 4*(5209 + 6198*x^2 + 808*x^4)*
             ze^2 - (55293 + 86566*x^2 + 18893*x^4 + 640*x^6)*ze^3 + 
            (68315 + 130146*x^2 + 38823*x^4 + 2072*x^6 + 68*x^8)*ze^4 - 
            2*(19160 + 43268*x^2 + 17519*x^4 + 1246*x^6 + 95*x^8)*ze^5 + 
            2*(3813 + 9930*x^2 + 5956*x^4 + 438*x^6 + 87*x^8)*ze^6) + 
          2*ze*(-4 + 114*ze - 441*ze^2 + 588*ze^3 - 317*ze^4 + 60*ze^5 + 
            2*x^8*ze^3*(1 - 17*ze + 15*ze^2) + 2*x^6*ze^2*(-8 + 111*ze - 
              195*ze^2 + 87*ze^3) + x^4*ze*(36 - 471*ze + 1378*ze^2 - 
              1403*ze^3 + 454*ze^4) + 2*x^2*(-2 + 110*ze - 641*ze^2 + 
              1145*ze^3 - 756*ze^4 + 153*ze^5))) + 
        c1^6*(2*c2^12*(-8 + 11*ze) - 20*c2^11*(2 - 6*ze + 5*ze^2) + 
          4*c2^10*(-402 + 20*(73 + 2*x^2)*ze - 43*(43 + 2*x^2)*ze^2 + 
            (844 + 47*x^2)*ze^3) + 2*c2^9*(-652 + 4*(789 + 65*x^2)*ze - 
            6*(1003 + 166*x^2)*ze^2 + (5531 + 1382*x^2 - x^4)*ze^3 + 
            (-2207 - 754*x^2 + x^4)*ze^4) + 
          c2^8*(-4328 + (32746 + 7192*x^2)*ze - 4*(22171 + 7234*x^2 + 88*x^4)*
             ze^2 + (114577 + 43762*x^2 + 861*x^4)*ze^3 - 
            (73705 + 29930*x^2 + 649*x^4 + 4*x^6)*ze^4 + 
            2*(9767 + 4132*x^2 + 91*x^4 + 2*x^6)*ze^5) + 
          4*c2^7*(-360 + 32*(83 + 17*x^2)*ze - (7961 + 3014*x^2 + 125*x^4)*
             ze^2 + (12677 + 6810*x^2 + 511*x^4)*ze^3 + 
            2*(-5861 - 4033*x^2 - 403*x^4 + x^6)*ze^4 + 
            (6575 + 5498*x^2 + 631*x^4 - 8*x^6)*ze^5 + 
            2*(-851 - 959*x^2 - 113*x^4 + 3*x^6)*ze^6) + 
          2*c2^6*(2576 + 16*(-381 + 262*x^2)*ze - 2*(9181 + 19190*x^2 + 
              1737*x^4)*ze^2 + 4*(21581 + 28445*x^2 + 3387*x^4 + 17*x^6)*
             ze^3 - 2*(65763 + 78710*x^2 + 9667*x^4 + 52*x^6)*ze^4 + 
            2*(49266 + 55549*x^2 + 5755*x^4 - 5*x^6 + 3*x^8)*ze^5 - 
            (37673 + 39478*x^2 + 2008*x^4 - 70*x^6 + 15*x^8)*ze^6 + 
            (5537 + 6076*x^2 + 46*x^4 - 20*x^6 + 9*x^8)*ze^7) + 
          4*c2^5*(154 - 48*(44 + 17*x^2)*ze + (9911 + 6642*x^2 + 575*x^4)*
             ze^2 - 2*(11688 + 10720*x^2 + 1691*x^4 + 34*x^6)*ze^3 + 
            (31644 + 36315*x^2 + 7902*x^4 + 235*x^6)*ze^4 + 
            (-26051 - 35731*x^2 - 9430*x^4 - 255*x^6 + 3*x^8)*ze^5 + 
            (11891 + 20357*x^2 + 5969*x^4 + 67*x^6 - 12*x^8)*ze^6 + 
            (-1891 - 4784*x^2 - 1646*x^4 - 8*x^6 + 9*x^8)*ze^7) + 
          4*c2^3*(14 - 2*(399 + 260*x^2)*ze + (6737 + 7648*x^2 + 940*x^4)*
             ze^2 - (23267 + 35678*x^2 + 8413*x^4 + 312*x^6)*ze^3 + 
            (41045 + 78376*x^2 + 26962*x^4 + 1800*x^6 + 25*x^8)*ze^4 - 
            (37961 + 88564*x^2 + 40593*x^4 + 3630*x^6 + 60*x^8)*ze^5 + 
            (16536 + 47658*x^2 + 28936*x^4 + 3200*x^6 + 56*x^8 - 2*x^10)*
             ze^6 + 2*(-1230 - 4475*x^2 - 3820*x^4 - 510*x^6 - 14*x^8 + x^10)*
             ze^7) + 2*c2^4*(1428 - (14395 + 5384*x^2)*ze + 
            (44950 + 17940*x^2 - 1130*x^4)*ze^2 + (-56429 + 8030*x^2 + 
              16879*x^4 + 748*x^6)*ze^3 - (-15227 + 100352*x^2 + 53365*x^4 + 
              2250*x^6 + 60*x^8)*ze^4 + (28397 + 155164*x^2 + 71484*x^4 + 
              1952*x^6 + 187*x^8)*ze^5 - 2*(11572 + 48441*x^2 + 23046*x^4 + 
              162*x^6 + 106*x^8 + x^10)*ze^6 + (4265 + 20518*x^2 + 
              11966*x^4 - 272*x^6 + 129*x^8 + 2*x^10)*ze^7) + 
          2*c2^2*(28 - 8*(187 + 142*x^2)*ze + 2*(4705 + 6038*x^2 + 876*x^4)*
             ze^2 + (-22676 - 34046*x^2 - 4668*x^4 + 64*x^6)*ze^3 + 
            2*(12836 + 16384*x^2 - 4419*x^4 - 1426*x^6 + x^8)*ze^4 + 
            2*(-7293 - 655*x^2 + 18793*x^4 + 4511*x^6 + 28*x^8)*ze^5 - 
            (-4343 + 11306*x^2 + 36448*x^4 + 9714*x^6 + 119*x^8 + 4*x^10)*
             ze^6 + (-645 + 3368*x^2 + 10202*x^4 + 3564*x^6 + 19*x^8 + 
              4*x^10)*ze^7) + ze*(-10 + 228*ze - 759*ze^2 + 1023*ze^3 - 
            684*ze^4 + 228*ze^5 + 4*x^10*(-1 + ze)*ze^5 - 26*ze^6 + 
            2*x^8*ze^3*(2 + 47*ze - 110*ze^2 + 59*ze^3) + 
            4*x^6*ze^2*(-20 - 68*ze + 517*ze^2 - 656*ze^3 + 228*ze^4) + 
            x^4*ze*(120 - 1163*ze + 1131*ze^2 + 1570*ze^3 - 2200*ze^4 + 
              596*ze^5) + x^2*(-8 + 536*ze - 2598*ze^2 + 4098*ze^3 - 
              2680*ze^4 + 724*ze^5 - 68*ze^6)) + 2*c2*ze*(-20 + 622*ze - 
            3415*ze^2 + 7241*ze^3 - 6894*ze^4 + 2926*ze^5 + 
            4*x^10*(-1 + ze)*ze^5 - 458*ze^6 + 2*x^8*ze^3*(3 - 91*ze + 
              224*ze^2 - 129*ze^3) - 2*x^6*ze^2*(40 - 635*ze + 2107*ze^2 - 
              2287*ze^3 + 756*ze^4) + x^4*ze*(188 - 3039*ze + 13179*ze^2 - 
              22672*ze^3 + 16450*ze^4 - 4100*ze^5) - 
            2*x^2*(10 - 590*ze + 4603*ze^2 - 12712*ze^3 + 15075*ze^4 - 
              7515*ze^5 + 1190*ze^6))) + c1^5*(2*c2^13 + c2^12*(14 - 24*ze) + 
          4*c2^11*(147 - 5*(81 + 2*x^2)*ze + 3*(99 + 4*x^2)*ze^2) - 
          4*c2^10*(-265 + 10*(109 + 9*x^2)*ze - (1593 + 266*x^2)*ze^2 + 
            (851 + 218*x^2)*ze^3) + c2^9*(2542 - 20*(871 + 196*x^2)*ze + 
            4*(10150 + 3434*x^2 + 43*x^4)*ze^2 - (40683 + 16554*x^2 + 
              355*x^4)*ze^3 + (15181 + 7086*x^2 + 213*x^4)*ze^4) + 
          2*c2^8*(1545 - 96*(112 + 23*x^2)*ze + 2*(14810 + 5638*x^2 + 
              237*x^4)*ze^2 - 2*(20646 + 11228*x^2 + 859*x^4)*ze^3 + 
            (29766 + 21168*x^2 + 2190*x^4 - 4*x^6)*ze^4 + 
            (-8653 - 8090*x^2 - 997*x^4 + 4*x^6)*ze^5) + 
          2*c2^7*(-2164 - 48*(-103 + 74*x^2)*ze + 2*(7363 + 15674*x^2 + 
              1443*x^4)*ze^2 - (64985 + 88718*x^2 + 10969*x^4 + 64*x^6)*
             ze^3 + (90301 + 114536*x^2 + 15233*x^4 + 122*x^6)*ze^4 - 
            (56007 + 71600*x^2 + 9470*x^4 + 56*x^6 + 3*x^8)*ze^5 + 
            (12543 + 17884*x^2 + 2590*x^4 + 4*x^6 + 3*x^8)*ze^6) + 
          4*c2^6*(154 - 48*(44 + 17*x^2)*ze + (9911 + 6642*x^2 + 575*x^4)*
             ze^2 - 2*(11688 + 10720*x^2 + 1691*x^4 + 34*x^6)*ze^3 + 
            (31644 + 36315*x^2 + 7902*x^4 + 235*x^6)*ze^4 + 
            (-26051 - 35731*x^2 - 9430*x^4 - 255*x^6 + 3*x^8)*ze^5 + 
            (11891 + 20357*x^2 + 5969*x^4 + 67*x^6 - 12*x^8)*ze^6 + 
            (-1891 - 4784*x^2 - 1646*x^4 - 8*x^6 + 9*x^8)*ze^7) + 
          4*c2^5*(-861 + 52*(171 + 64*x^2)*ze + (-28777 - 11958*x^2 + 
              547*x^4)*ze^2 - (-38151 + 1694*x^2 + 9421*x^4 + 408*x^6)*ze^3 + 
            4*(-2925 + 15104*x^2 + 7710*x^4 + 264*x^6 + 9*x^8)*ze^4 - 
            (22984 + 104465*x^2 + 41017*x^4 + 203*x^6 + 123*x^8)*ze^5 + 
            (27118 + 78905*x^2 + 24799*x^4 - 1607*x^6 + 191*x^8 + 2*x^10)*
             ze^6 - (10715 + 28573*x^2 + 6986*x^4 - 1490*x^6 + 139*x^8 + 
              5*x^10)*ze^7 + (1089 + 3543*x^2 + 1106*x^4 - 426*x^6 + 61*x^8 + 
              3*x^10)*ze^8) + 4*c2^4*(-7 + (406 + 264*x^2)*ze - 
            (3629 + 4094*x^2 + 497*x^4)*ze^2 + (13701 + 20742*x^2 + 
              4783*x^4 + 164*x^6)*ze^3 - (27955 + 51812*x^2 + 17147*x^4 + 
              1010*x^6 + 12*x^8)*ze^4 + 2*(17058 + 36932*x^2 + 15527*x^4 + 
              1074*x^6 + 9*x^8)*ze^5 + (-24123 - 62216*x^2 - 31152*x^4 - 
              1866*x^6 + 59*x^8 + 2*x^10)*ze^6 + (7851 + 26732*x^2 + 
              16570*x^4 + 660*x^6 - 93*x^8 - 8*x^10)*ze^7 + 
            (-606 - 3666*x^2 - 3356*x^4 - 84*x^6 + 26*x^8 + 6*x^10)*ze^8) + 
          2*c2^3*(-56 + (3082 + 2308*x^2)*ze - 2*(10743 + 13648*x^2 + 
              1990*x^4)*ze^2 + (59965 + 92838*x^2 + 17405*x^4 + 256*x^6)*
             ze^3 - (82499 + 128920*x^2 + 12237*x^4 - 2470*x^6 + 30*x^8)*
             ze^4 + (56145 + 56636*x^2 - 42898*x^4 - 10100*x^6 + 105*x^8)*
             ze^5 + (-16313 + 31536*x^2 + 88298*x^4 + 14008*x^6 - 289*x^8 + 
              8*x^10)*ze^6 - (-1339 + 31750*x^2 + 58951*x^4 + 8820*x^6 - 
              429*x^8 + 38*x^10 + x^12)*ze^7 + (-75 + 5614*x^2 + 11799*x^4 + 
              2388*x^6 - 301*x^8 + 30*x^10 + x^12)*ze^8) - 
          2*ze^2*(4 - 78*ze + 286*ze^2 - 405*ze^3 + 270*ze^4 - 90*ze^5 + 
            12*ze^6 + 4*x^10*ze^4*(1 - 4*ze + 3*ze^2) + 8*x^6*ze^2*
             (4 - 98*ze + 234*ze^2 - 185*ze^3 + 47*ze^4) + 
            2*x^8*ze^2*(-1 - 12*ze + 139*ze^2 - 189*ze^3 + 62*ze^4) + 
            2*x^2*(6 - 206*ze + 1088*ze^2 - 2047*ze^3 + 1638*ze^4 - 
              540*ze^5 + 62*ze^6) + x^4*(2 - 148*ze + 1508*ze^2 - 4461*ze^3 + 
              5308*ze^4 - 2588*ze^5 + 376*ze^6)) + 4*c2^2*ze*
           (18 - 591*ze + 3909*ze^2 - 11163*ze^3 + 15967*ze^4 - 11409*ze^5 + 
            3722*ze^6 + x^12*(-1 + ze)*ze^6 - 451*ze^7 + 2*x^10*ze^5*
             (4 - 13*ze + 9*ze^2) - 3*x^8*ze^3*(1 - 33*ze + 108*ze^2 - 
              152*ze^3 + 71*ze^4) + x^6*ze^2*(72 - 1183*ze + 4801*ze^2 - 
              8225*ze^3 + 5924*ze^4 - 1364*ze^5) + x^4*ze*(-174 + 3184*ze - 
              16956*ze^2 + 40348*ze^3 - 47043*ze^4 + 25431*ze^5 - 
              4841*ze^6) + x^2*(18 - 1110*ze + 10106*ze^2 - 36135*ze^3 + 
              62985*ze^4 - 54351*ze^5 + 20686*ze^6 - 2366*ze^7)) + 
          c2*ze*(60 - 1528*ze + 7015*ze^2 - 13049*ze^3 + 12028*ze^4 - 
            5892*ze^5 - 8*x^10*(-1 + ze)*ze^5 + 1522*ze^6 + 
            2*x^12*(-1 + ze)*ze^6 - 138*ze^7 + 2*x^8*ze^3*(-14 - 120*ze + 
              576*ze^2 - 693*ze^3 + 257*ze^4) + 4*x^6*ze^2*(144 - 376*ze - 
              1807*ze^2 + 5721*ze^3 - 4996*ze^4 + 1308*ze^5) + 
            x^4*ze*(-732 + 9967*ze - 26125*ze^2 + 13988*ze^3 + 17908*ze^4 - 
              18310*ze^5 + 3718*ze^6) + x^2*(48 - 3400*ze + 22418*ze^2 - 
              51438*ze^3 + 51308*ze^4 - 22748*ze^5 + 3864*ze^6 - 
              112*ze^7))) + c1*(2*c2^13 - 2*c2^12*(-23 + 4*(9 + 2*x^2)*ze) + 
          2*c2^11*(-18 + (18 - 36*x^2)*ze + (-1 + 70*x^2 + 9*x^4)*ze^2) - 
          2*c2^10*(-58 + 12*(37 + 15*x^2)*ze - (803 + 570*x^2 + 69*x^4)*
             ze^2 + 2*(196 + 190*x^2 + 51*x^4 + 2*x^6)*ze^3) + 
          c2^9*(-126 + 4*(205 + 72*x^2)*ze + 2*(-709 + 70*x^2 + 149*x^4)*
             ze^2 - (-999 + 1798*x^2 + 1277*x^4 + 80*x^6)*ze^3 + 
            (-305 + 1238*x^2 + 1003*x^4 + 100*x^6 + 4*x^8)*ze^4) - 
          2*(1 + 6*x^2 + x^4)*ze^4*(-1 + (5 + 28*x^2)*ze - 
            2*(5 + 56*x^2 + 35*x^4)*ze^2 + 2*(5 + 84*x^2 + 105*x^4 + 14*x^6)*
             ze^3 - 2*(3 + 54*x^2 + 108*x^4 + 26*x^6 + x^8)*ze^4 + 
            2*(1 + 6*x^2 + x^4)^2*ze^5) - 2*c2^8*(-7 + 4*(91 + 60*x^2)*ze - 
            (2175 + 2574*x^2 + 341*x^4)*ze^2 + 2*(2171 + 3586*x^2 + 985*x^4 + 
              58*x^6)*ze^3 - 2*(1683 + 3539*x^2 + 1596*x^4 + 187*x^6 + 7*x^8)*
             ze^4 + (863 + 2150*x^2 + 1551*x^4 + 236*x^6 + 24*x^8)*ze^5) + 
          c2^7*(-16 + (812 + 632*x^2)*ze - 4*(1053 + 1368*x^2 + 194*x^4)*
             ze^2 + (7899 + 10666*x^2 - 261*x^4 - 192*x^6)*ze^3 + 
            (-6983 - 4750*x^2 + 9717*x^4 + 2260*x^6 + 12*x^8)*ze^4 - 
            2*(-1577 + 1108*x^2 + 7186*x^4 + 2084*x^6 + 47*x^8)*ze^5 + 
            2*(-313 + 648*x^2 + 2666*x^4 + 1064*x^6 + 31*x^8)*ze^6) - 
          2*c2*ze^3*(-13 + 103*ze - 324*ze^2 + 520*ze^3 - 472*ze^4 + 
            260*ze^5 - 72*ze^6 + 2*x^12*ze^4*(1 - 5*ze + 4*ze^2) + 
            2*x^10*ze^3*(-2 + 23*ze - 37*ze^2 + 16*ze^3) - 
            2*x^8*ze^2*(43 - 391*ze + 974*ze^2 - 960*ze^3 + 332*ze^4) - 
            2*x^6*ze*(-34 + 1001*ze - 4555*ze^2 + 8246*ze^3 - 6574*ze^4 + 
              1920*ze^5) + x^4*(-11 + 963*ze - 7214*ze^2 + 20850*ze^3 - 
              28654*ze^4 + 18982*ze^5 - 4904*ze^6) + 
            x^2*(-26 + 662*ze - 3382*ze^2 + 7398*ze^3 - 8034*ze^4 + 
              4174*ze^5 - 800*ze^6)) + 2*c2^6*ze*(-20 + 622*ze - 3415*ze^2 + 
            7241*ze^3 - 6894*ze^4 + 2926*ze^5 + 4*x^10*(-1 + ze)*ze^5 - 
            458*ze^6 + 2*x^8*ze^3*(3 - 91*ze + 224*ze^2 - 129*ze^3) - 
            2*x^6*ze^2*(40 - 635*ze + 2107*ze^2 - 2287*ze^3 + 756*ze^4) + 
            x^4*ze*(188 - 3039*ze + 13179*ze^2 - 22672*ze^3 + 16450*ze^4 - 
              4100*ze^5) - 2*x^2*(10 - 590*ze + 4603*ze^2 - 12712*ze^3 + 
              15075*ze^4 - 7515*ze^5 + 1190*ze^6)) - 2*c2^2*ze^3*
           (3 - 23*ze + 74*ze^2 - 126*ze^3 + 120*ze^4 - 66*ze^5 + 24*ze^6 + 
            2*x^12*ze^4*(1 - 5*ze + 4*ze^2) - 4*x^10*ze^3*(1 - 2*ze - 
              7*ze^2 + 8*ze^3) - 2*x^8*ze^2*(21 - 264*ze + 874*ze^2 - 
              921*ze^3 + 284*ze^4) + 2*x^6*ze*(8 - 217*ze + 1137*ze^2 - 
              1472*ze^3 + 276*ze^4 + 256*ze^5) + 2*x^2*(-1 - 41*ze + 
              499*ze^2 - 1927*ze^3 + 3204*ze^4 - 2402*ze^5 + 656*ze^6) + 
            x^4*(5 - 55*ze + 316*ze^2 - 2658*ze^3 + 7370*ze^4 - 7782*ze^5 + 
              2840*ze^6)) + 2*c2^4*ze^2*(12 - 272*ze + 1431*ze^2 - 
            3148*ze^3 + 3306*ze^4 - 1718*ze^5 + 434*ze^6 + 2*x^12*(-1 + ze)*
             ze^6 - 46*ze^7 - 4*x^10*ze^4*(-4 + 5*ze - 4*ze^2 + 3*ze^3) - 
            2*x^8*ze^2*(3 - 30*ze - 117*ze^2 + 635*ze^3 - 627*ze^4 + 
              137*ze^5) - 4*x^6*ze^2*(-7 + 389*ze - 1844*ze^2 + 2736*ze^3 - 
              1508*ze^4 + 250*ze^5) + x^4*(6 - 476*ze + 5337*ze^2 - 
              21864*ze^3 + 40108*ze^4 - 34564*ze^5 + 12714*ze^6 - 
              1282*ze^7) + x^2*(36 - 1284*ze + 8970*ze^2 - 25236*ze^3 + 
              33184*ze^4 - 20348*ze^5 + 5152*ze^6 - 460*ze^7)) + 
          c2^5*ze*(60 - 1528*ze + 7015*ze^2 - 13049*ze^3 + 12028*ze^4 - 
            5892*ze^5 - 8*x^10*(-1 + ze)*ze^5 + 1522*ze^6 + 
            2*x^12*(-1 + ze)*ze^6 - 138*ze^7 + 2*x^8*ze^3*(-14 - 120*ze + 
              576*ze^2 - 693*ze^3 + 257*ze^4) + 4*x^6*ze^2*(144 - 376*ze - 
              1807*ze^2 + 5721*ze^3 - 4996*ze^4 + 1308*ze^5) + 
            x^4*ze*(-732 + 9967*ze - 26125*ze^2 + 13988*ze^3 + 17908*ze^4 - 
              18310*ze^5 + 3718*ze^6) + x^2*(48 - 3400*ze + 22418*ze^2 - 
              51438*ze^3 + 51308*ze^4 - 22748*ze^5 + 3864*ze^6 - 112*ze^7)) + 
          c2^3*ze^2*(-64 + 909*ze - 3581*ze^2 + 6138*ze^3 - 5242*ze^4 + 
            2394*ze^5 - 2*x^12*(-1 + ze)*ze^5 - 762*ze^6 + 224*ze^7 + 
            4*x^10*ze^4*(4 - ze - 11*ze^2 + 8*ze^3) - 2*x^8*ze^2*
             (8 - 185*ze + 209*ze^2 + 517*ze^3 - 901*ze^4 + 336*ze^5) - 
            8*x^6*ze*(-12 + 504*ze - 2324*ze^2 + 3321*ze^3 - 817*ze^4 - 
              1359*ze^5 + 696*ze^6) + 2*x^2*(-64 + 2371*ze - 13423*ze^2 + 
              30664*ze^3 - 33956*ze^4 + 18782*ze^5 - 4870*ze^6 + 464*ze^7) + 
            x^4*(-16 + 2733*ze - 26197*ze^2 + 79108*ze^3 - 102116*ze^4 + 
              57966*ze^5 - 12366*ze^6 + 960*ze^7))) + 
        c1^3*(12*c2^13 - 4*c2^12*(-29 + 4*(12 + x^2)*ze) + 
          2*c2^11*(128 - 2*(259 + 68*x^2)*ze + (465 + 202*x^2 + 3*x^4)*
             ze^2) - 2*c2^10*(-616 + 4*(757 + 158*x^2)*ze - 
            (4849 + 1914*x^2 + 87*x^4)*ze^2 + 2*(1238 + 734*x^2 + 63*x^4)*
             ze^3) + c2^9*(-1012 - 4*(-431 + 446*x^2)*ze + 
            2*(2059 + 5606*x^2 + 585*x^4)*ze^2 - (9807 + 19714*x^2 + 
              3183*x^4 + 32*x^6)*ze^3 + (4567 + 10566*x^2 + 2295*x^4 + 
              44*x^6)*ze^4) - 2*c2^8*(-530 + 60*(105 + 41*x^2)*ze - 
            (23767 + 16170*x^2 + 1493*x^4)*ze^2 + (40071 + 37902*x^2 + 
              6557*x^4 + 160*x^6)*ze^3 - 2*(15331 + 18889*x^2 + 4777*x^4 + 
              203*x^6)*ze^4 + (8303 + 13106*x^2 + 4607*x^4 + 280*x^6)*ze^5) + 
          4*c2^7*(-402 + (3757 + 1400*x^2)*ze + (-10501 - 3576*x^2 + 492*x^4)*
             ze^2 - 4*(-2811 + 1354*x^2 + 1361*x^4 + 64*x^6)*ze^3 + 
            (-2656 + 24726*x^2 + 14765*x^4 + 860*x^6 + 17*x^8)*ze^4 - 
            (2102 + 25223*x^2 + 15651*x^4 + 1021*x^6 + 43*x^8)*ze^5 + 
            (700 + 7717*x^2 + 5745*x^4 + 391*x^6 + 39*x^8)*ze^6) + 
          4*c2^6*(14 - 2*(399 + 260*x^2)*ze + (6737 + 7648*x^2 + 940*x^4)*
             ze^2 - (23267 + 35678*x^2 + 8413*x^4 + 312*x^6)*ze^3 + 
            (41045 + 78376*x^2 + 26962*x^4 + 1800*x^6 + 25*x^8)*ze^4 - 
            (37961 + 88564*x^2 + 40593*x^4 + 3630*x^6 + 60*x^8)*ze^5 + 
            (16536 + 47658*x^2 + 28936*x^4 + 3200*x^6 + 56*x^8 - 2*x^10)*
             ze^6 + 2*(-1230 - 4475*x^2 - 3820*x^4 - 510*x^6 - 14*x^8 + x^10)*
             ze^7) + 2*c2^5*(-56 + (3082 + 2308*x^2)*ze - 
            2*(10743 + 13648*x^2 + 1990*x^4)*ze^2 + 
            (59965 + 92838*x^2 + 17405*x^4 + 256*x^6)*ze^3 - 
            (82499 + 128920*x^2 + 12237*x^4 - 2470*x^6 + 30*x^8)*ze^4 + 
            (56145 + 56636*x^2 - 42898*x^4 - 10100*x^6 + 105*x^8)*ze^5 + 
            (-16313 + 31536*x^2 + 88298*x^4 + 14008*x^6 - 289*x^8 + 8*x^10)*
             ze^6 - (-1339 + 31750*x^2 + 58951*x^4 + 8820*x^6 - 429*x^8 + 
              38*x^10 + x^12)*ze^7 + (-75 + 5614*x^2 + 11799*x^4 + 2388*x^6 - 
              301*x^8 + 30*x^10 + x^12)*ze^8) + 2*ze^3*(3 - 16*ze + 35*ze^2 - 
            40*ze^3 + 26*ze^4 + 2*x^12*(-1 + ze)^2*ze^4 - 12*ze^5 + 2*ze^6 + 
            4*x^10*ze^3*(-1 + 6*ze - 14*ze^2 + 9*ze^3) + 
            2*x^8*ze^2*(-21 + 115*ze - 13*ze^2 - 194*ze^3 + 111*ze^4) + 
            2*x^6*ze*(8 - 141*ze - 19*ze^2 + 696*ze^3 - 792*ze^4 + 
              252*ze^5) + 2*x^2*(-1 - 60*ze + 378*ze^2 - 779*ze^3 + 
              684*ze^4 - 236*ze^5 + 18*ze^6) + x^4*(5 - 40*ze + 709*ze^2 - 
              2430*ze^3 + 3102*ze^4 - 1580*ze^5 + 222*ze^6)) - 
          4*c2^2*ze^2*(4 - 97*ze + 612*ze^2 - 1873*ze^3 + 3058*ze^4 - 
            2532*ze^5 + 936*ze^6 - 104*ze^7 + 2*x^10*ze^4*(3 - 11*ze - 
              4*ze^2 + 12*ze^3) + 2*x^8*ze^2*(-1 + 21*ze - 134*ze^2 + 
              406*ze^3 - 348*ze^4 + 60*ze^5) - 2*x^6*ze^2*(1 + 108*ze - 
              391*ze^2 + 1102*ze^3 - 1240*ze^4 + 392*ze^5) + 
            x^4*(2 - 164*ze + 1958*ze^2 - 8919*ze^3 + 21458*ze^4 - 
              27736*ze^5 + 17552*ze^6 - 4112*ze^7) - 
            2*x^2*(-6 + 218*ze - 1685*ze^2 + 6001*ze^3 - 11546*ze^4 + 
              11615*ze^5 - 5228*ze^6 + 644*ze^7)) + 
          c2*ze^2*(-64 + 909*ze - 3581*ze^2 + 6138*ze^3 - 5242*ze^4 + 
            2394*ze^5 - 2*x^12*(-1 + ze)*ze^5 - 762*ze^6 + 224*ze^7 + 
            4*x^10*ze^4*(4 - ze - 11*ze^2 + 8*ze^3) - 2*x^8*ze^2*
             (8 - 185*ze + 209*ze^2 + 517*ze^3 - 901*ze^4 + 336*ze^5) - 
            8*x^6*ze*(-12 + 504*ze - 2324*ze^2 + 3321*ze^3 - 817*ze^4 - 
              1359*ze^5 + 696*ze^6) + 2*x^2*(-64 + 2371*ze - 13423*ze^2 + 
              30664*ze^3 - 33956*ze^4 + 18782*ze^5 - 4870*ze^6 + 464*ze^7) + 
            x^4*(-16 + 2733*ze - 26197*ze^2 + 79108*ze^3 - 102116*ze^4 + 
              57966*ze^5 - 12366*ze^6 + 960*ze^7)) + 
          4*c2^3*ze*(50 - 1380*ze + 7862*ze^2 - 20081*ze^3 + 27619*ze^4 - 
            20649*ze^5 + 7182*ze^6 - 434*ze^7 - 148*ze^8 - 
            24*x^10*ze^5*(1 - 3*ze + 2*ze^2) + 2*x^12*ze^6*
             (1 - 3*ze + 2*ze^2) + 2*x^8*ze^3*(-13 + 23*ze + 5*ze^2 - 
              27*ze^3 + 21*ze^4 + 2*ze^5) + x^6*ze^2*(544 - 3770*ze + 
              7807*ze^2 - 7857*ze^3 + 5808*ze^4 - 3440*ze^5 + 864*ze^6) + 
            x^4*ze*(-618 + 10342*ze - 43575*ze^2 + 81763*ze^3 - 77309*ze^4 + 
              31782*ze^5 + 910*ze^6 - 2932*ze^7) + x^2*(40 - 2956*ze + 
              23812*ze^2 - 74644*ze^3 + 117109*ze^4 - 96027*ze^5 + 
              35592*ze^6 - 2144*ze^7 - 864*ze^8)) + 
          4*c2^4*ze*(-10 + 337*ze - 2422*ze^2 + 7984*ze^3 - 14902*ze^4 + 
            15990*ze^5 - 8659*ze^6 + 1752*ze^7 - 69*ze^8 + 
            x^12*ze^6*(1 - 4*ze + 3*ze^2) + 2*x^10*ze^5*(-3 + 8*ze - 
              12*ze^2 + 7*ze^3) - x^8*ze^3*(-1 + 25*ze + 79*ze^2 - 371*ze^3 + 
              224*ze^4 + 27*ze^5) + x^6*ze^2*(-40 + 659*ze - 2689*ze^2 + 
              4385*ze^3 - 3712*ze^4 + 1440*ze^5 - 28*ze^6) + 
            x^4*ze*(98 - 1900*ze + 11143*ze^2 - 30817*ze^3 + 47001*ze^4 - 
              39665*ze^5 + 16044*ze^6 - 2051*ze^7) + 
            x^2*(-10 + 630*ze - 6144*ze^2 + 24613*ze^3 - 52799*ze^4 + 
              65573*ze^5 - 43456*ze^6 + 11736*ze^7 - 402*ze^8))) + 
        c1^4*(-2*c2^13 + 2*c2^12*(-63 + (97 + 2*x^2)*ze) - 
          4*c2^11*(119 - 2*(181 + 15*x^2)*ze + 5*(59 + 10*x^2)*ze^2) + 
          2*c2^10*(-506 + 10*(287 + 68*x^2)*ze - 2*(2461 + 902*x^2 + 12*x^4)*
             ze^2 + (2683 + 1264*x^2 + 33*x^4)*ze^3) - 
          2*c2^9*(1295 - 20*(397 + 82*x^2)*ze + 2*(9054 + 3490*x^2 + 151*x^4)*
             ze^2 - 2*(9207 + 5152*x^2 + 411*x^4)*ze^3 + 
            (6879 + 5258*x^2 + 583*x^4)*ze^4) + 
          c2^8*(2542 + 6*(-869 + 714*x^2)*ze - 4*(3684 + 8408*x^2 + 813*x^4)*
             ze^2 + (52985 + 81578*x^2 + 11225*x^4 + 88*x^6)*ze^3 - 
            (53247 + 81906*x^2 + 13575*x^4 + 184*x^6)*ze^4 + 
            8*(2093 + 3714*x^2 + 755*x^4 + 14*x^6)*ze^5) + 
          4*c2^7*(-326 + 24*(178 + 69*x^2)*ze - (18721 + 12606*x^2 + 
              1113*x^4)*ze^2 + 2*(19907 + 18440*x^2 + 2990*x^4 + 64*x^6)*
             ze^3 - (45255 + 53289*x^2 + 12105*x^4 + 407*x^6)*ze^4 + 
            (25804 + 38225*x^2 + 11039*x^4 + 439*x^6 - 3*x^8)*ze^5 + 
            (-5404 - 10425*x^2 - 3831*x^4 - 183*x^6 + 3*x^8)*ze^6) + 
          2*c2^6*(1428 - (14395 + 5384*x^2)*ze + (44950 + 17940*x^2 - 
              1130*x^4)*ze^2 + (-56429 + 8030*x^2 + 16879*x^4 + 748*x^6)*
             ze^3 - (-15227 + 100352*x^2 + 53365*x^4 + 2250*x^6 + 60*x^8)*
             ze^4 + (28397 + 155164*x^2 + 71484*x^4 + 1952*x^6 + 187*x^8)*
             ze^5 - 2*(11572 + 48441*x^2 + 23046*x^4 + 162*x^6 + 106*x^8 + 
              x^10)*ze^6 + (4265 + 20518*x^2 + 11966*x^4 - 272*x^6 + 
              129*x^8 + 2*x^10)*ze^7) + 4*c2^5*(-7 + (406 + 264*x^2)*ze - 
            (3629 + 4094*x^2 + 497*x^4)*ze^2 + (13701 + 20742*x^2 + 
              4783*x^4 + 164*x^6)*ze^3 - (27955 + 51812*x^2 + 17147*x^4 + 
              1010*x^6 + 12*x^8)*ze^4 + 2*(17058 + 36932*x^2 + 15527*x^4 + 
              1074*x^6 + 9*x^8)*ze^5 + (-24123 - 62216*x^2 - 31152*x^4 - 
              1866*x^6 + 59*x^8 + 2*x^10)*ze^6 + (7851 + 26732*x^2 + 
              16570*x^4 + 660*x^6 - 93*x^8 - 8*x^10)*ze^7 + 
            (-606 - 3666*x^2 - 3356*x^4 - 84*x^6 + 26*x^8 + 6*x^10)*ze^8) + 
          2*c2^4*(70 - 10*(389 + 290*x^2)*ze + (28014 + 35460*x^2 + 5174*x^4)*
             ze^2 - 2*(40995 + 63892*x^2 + 12759*x^4 + 246*x^6)*ze^3 + 
            2*(60601 + 99172*x^2 + 16581*x^4 - 642*x^6 + 24*x^8)*ze^4 - 
            2*(46242 + 62707*x^2 - 6272*x^4 - 2873*x^6 + 116*x^8)*ze^5 - 
            (-27345 + 13258*x^2 + 60216*x^4 + 2158*x^6 - 423*x^8 + 8*x^10)*
             ze^6 + (5445 + 59066*x^2 + 52584*x^4 - 5872*x^6 - 279*x^8 + 
              30*x^10 + 2*x^12)*ze^7 - (3731 + 23892*x^2 + 20743*x^4 - 
              4880*x^6 - 31*x^8 + 60*x^10 + 5*x^12)*ze^8 + 
            (147 + 1638*x^2 + 2413*x^4 - 556*x^6 - 99*x^8 + 38*x^10 + 3*x^12)*
             ze^9) + 2*c2*ze^2*(12 - 272*ze + 1431*ze^2 - 3148*ze^3 + 
            3306*ze^4 - 1718*ze^5 + 434*ze^6 + 2*x^12*(-1 + ze)*ze^6 - 
            46*ze^7 - 4*x^10*ze^4*(-4 + 5*ze - 4*ze^2 + 3*ze^3) - 
            2*x^8*ze^2*(3 - 30*ze - 117*ze^2 + 635*ze^3 - 627*ze^4 + 
              137*ze^5) - 4*x^6*ze^2*(-7 + 389*ze - 1844*ze^2 + 2736*ze^3 - 
              1508*ze^4 + 250*ze^5) + x^4*(6 - 476*ze + 5337*ze^2 - 
              21864*ze^3 + 40108*ze^4 - 34564*ze^5 + 12714*ze^6 - 
              1282*ze^7) + x^2*(36 - 1284*ze + 8970*ze^2 - 25236*ze^3 + 
              33184*ze^4 - 20348*ze^5 + 5152*ze^6 - 460*ze^7)) + 
          ze^2*(16 - 189*ze + 511*ze^2 - 564*ze^3 + 330*ze^4 - 148*ze^5 + 
            2*x^12*(-1 + ze)^2*ze^5 + 48*ze^6 + 2*ze^7 + 4*x^10*ze^4*
             (-2 + 16*ze - 23*ze^2 + 9*ze^3) + 2*x^8*ze^2*(2 - 22*ze - 
              197*ze^2 + 572*ze^3 - 460*ze^4 + 111*ze^5) + 
            4*x^6*ze*(-6 + 228*ze - 511*ze^2 - 311*ze^3 + 1306*ze^4 - 
              838*ze^5 + 126*ze^6) + 2*x^2*(16 - 553*ze + 2361*ze^2 - 
              3870*ze^3 + 2850*ze^4 - 860*ze^5 + 26*ze^6 + 18*ze^7) + 
            x^4*(4 - 669*ze + 4811*ze^2 - 9128*ze^3 + 5856*ze^4 - 214*ze^5 - 
              852*ze^6 + 222*ze^7)) + 4*c2^3*ze*(-10 + 337*ze - 2422*ze^2 + 
            7984*ze^3 - 14902*ze^4 + 15990*ze^5 - 8659*ze^6 + 1752*ze^7 - 
            69*ze^8 + x^12*ze^6*(1 - 4*ze + 3*ze^2) + 2*x^10*ze^5*
             (-3 + 8*ze - 12*ze^2 + 7*ze^3) - x^8*ze^3*(-1 + 25*ze + 
              79*ze^2 - 371*ze^3 + 224*ze^4 + 27*ze^5) + 
            x^6*ze^2*(-40 + 659*ze - 2689*ze^2 + 4385*ze^3 - 3712*ze^4 + 
              1440*ze^5 - 28*ze^6) + x^4*ze*(98 - 1900*ze + 11143*ze^2 - 
              30817*ze^3 + 47001*ze^4 - 39665*ze^5 + 16044*ze^6 - 
              2051*ze^7) + x^2*(-10 + 630*ze - 6144*ze^2 + 24613*ze^3 - 
              52799*ze^4 + 65573*ze^5 - 43456*ze^6 + 11736*ze^7 - 
              402*ze^8)) + 2*c2^2*ze*(-75 + 2030*ze - 10990*ze^2 + 
            25839*ze^3 - 30891*ze^4 + 19386*ze^5 - 6314*ze^6 + 1121*ze^7 - 
            76*ze^8 + x^12*ze^6*(-1 - 3*ze + 4*ze^2) + 2*x^10*ze^5*
             (11 - 34*ze + 43*ze^2 - 20*ze^3) + x^8*ze^3*(38 + 27*ze - 
              294*ze^2 + 272*ze^3 + 71*ze^4 - 84*ze^5) + 
            2*x^6*ze^2*(-396 + 2329*ze - 2486*ze^2 - 4392*ze^3 + 10330*ze^4 - 
              6574*ze^5 + 1160*ze^6) + x^4*ze*(924 - 14744*ze + 56049*ze^2 - 
              83172*ze^3 + 39076*ze^4 + 16211*ze^5 - 15621*ze^6 + 
              1820*ze^7) + 2*x^2*(-30 + 2194*ze - 16861*ze^2 + 48932*ze^3 - 
              67040*ze^4 + 44161*ze^5 - 12436*ze^6 + 947*ze^7 + 76*ze^8))) + 
        c1^2*(-12*c2^13 + c2^12*(-36 + (74 + 24*x^2)*ze) - 
          2*c2^11*(168 - 12*(47 + 10*x^2)*ze + (439 + 182*x^2 + 9*x^4)*
             ze^2) + 2*c2^10*(128 + 24*(-7 + 10*x^2)*ze - 
            (235 + 1018*x^2 + 117*x^4)*ze^2 + 2*(117 + 448*x^2 + 87*x^4 + 
              x^6)*ze^3) - 2*c2^9*(238 - 4*(599 + 237*x^2)*ze + 
            (6929 + 4798*x^2 + 483*x^4)*ze^2 - (7587 + 7402*x^2 + 1463*x^4 + 
              44*x^6)*ze^3 + (2691 + 3416*x^2 + 1079*x^4 + 62*x^6)*ze^4) + 
          c2^8*(588 - 4*(1197 + 440*x^2)*ze + (11006 + 2244*x^2 - 1070*x^4)*
             ze^2 + (-9387 + 10730*x^2 + 8095*x^4 + 420*x^6)*ze^3 - 
            (-3017 + 21258*x^2 + 14791*x^4 + 1152*x^6 + 24*x^8)*ze^4 + 
            (-474 + 9360*x^2 + 7658*x^4 + 740*x^6 + 44*x^8)*ze^5) - 
          4*c2^7*(10 - 10*(55 + 36*x^2)*ze + (4099 + 4720*x^2 + 596*x^4)*
             ze^2 - (11628 + 18334*x^2 + 4553*x^4 + 200*x^6)*ze^3 + 
            (15039 + 30204*x^2 + 11446*x^4 + 972*x^6 + 19*x^8)*ze^4 - 
            (8633 + 21432*x^2 + 11651*x^4 + 1470*x^6 + 54*x^8)*ze^5 + 
            4*(430 + 1284*x^2 + 1021*x^4 + 166*x^6 + 11*x^8)*ze^6) + 
          2*c2^6*(28 - 8*(187 + 142*x^2)*ze + 2*(4705 + 6038*x^2 + 876*x^4)*
             ze^2 + (-22676 - 34046*x^2 - 4668*x^4 + 64*x^6)*ze^3 + 
            2*(12836 + 16384*x^2 - 4419*x^4 - 1426*x^6 + x^8)*ze^4 + 
            2*(-7293 - 655*x^2 + 18793*x^4 + 4511*x^6 + 28*x^8)*ze^5 - 
            (-4343 + 11306*x^2 + 36448*x^4 + 9714*x^6 + 119*x^8 + 4*x^10)*
             ze^6 + (-645 + 3368*x^2 + 10202*x^4 + 3564*x^6 + 19*x^8 + 
              4*x^10)*ze^7) + ze^3*(-13 + 77*ze - 172*ze^2 + 184*ze^3 - 
            116*ze^4 - 2*x^12*(-1 + ze)*ze^4 + 38*ze^5 + 4*x^10*ze^3*
             (-1 - 4*ze + 5*ze^2) + 2*x^8*ze^2*(-43 + 360*ze - 596*ze^2 + 
              277*ze^3) + 4*x^6*ze*(17 - 473*ze + 1530*ze^2 - 1678*ze^3 + 
              606*ze^4) + 2*x^2*(-13 + 305*ze - 1100*ze^2 + 1590*ze^3 - 
              996*ze^4 + 218*ze^5) + x^4*(-11 + 941*ze - 5490*ze^2 + 
              10792*ze^3 - 8918*ze^4 + 2674*ze^5)) - 
          2*c2*ze^3*(3 - 23*ze + 74*ze^2 - 126*ze^3 + 120*ze^4 - 66*ze^5 + 
            24*ze^6 + 2*x^12*ze^4*(1 - 5*ze + 4*ze^2) - 4*x^10*ze^3*
             (1 - 2*ze - 7*ze^2 + 8*ze^3) - 2*x^8*ze^2*(21 - 264*ze + 
              874*ze^2 - 921*ze^3 + 284*ze^4) + 2*x^6*ze*(8 - 217*ze + 
              1137*ze^2 - 1472*ze^3 + 276*ze^4 + 256*ze^5) + 
            2*x^2*(-1 - 41*ze + 499*ze^2 - 1927*ze^3 + 3204*ze^4 - 
              2402*ze^5 + 656*ze^6) + x^4*(5 - 55*ze + 316*ze^2 - 2658*ze^3 + 
              7370*ze^4 - 7782*ze^5 + 2840*ze^6)) + 
          4*c2^5*ze*(18 - 591*ze + 3909*ze^2 - 11163*ze^3 + 15967*ze^4 - 
            11409*ze^5 + 3722*ze^6 + x^12*(-1 + ze)*ze^6 - 451*ze^7 + 
            2*x^10*ze^5*(4 - 13*ze + 9*ze^2) - 3*x^8*ze^3*(1 - 33*ze + 
              108*ze^2 - 152*ze^3 + 71*ze^4) + x^6*ze^2*(72 - 1183*ze + 
              4801*ze^2 - 8225*ze^3 + 5924*ze^4 - 1364*ze^5) + 
            x^4*ze*(-174 + 3184*ze - 16956*ze^2 + 40348*ze^3 - 47043*ze^4 + 
              25431*ze^5 - 4841*ze^6) + x^2*(18 - 1110*ze + 10106*ze^2 - 
              36135*ze^3 + 62985*ze^4 - 54351*ze^5 + 20686*ze^6 - 
              2366*ze^7)) - 4*c2^3*ze^2*(4 - 97*ze + 612*ze^2 - 1873*ze^3 + 
            3058*ze^4 - 2532*ze^5 + 936*ze^6 - 104*ze^7 + 
            2*x^10*ze^4*(3 - 11*ze - 4*ze^2 + 12*ze^3) + 
            2*x^8*ze^2*(-1 + 21*ze - 134*ze^2 + 406*ze^3 - 348*ze^4 + 
              60*ze^5) - 2*x^6*ze^2*(1 + 108*ze - 391*ze^2 + 1102*ze^3 - 
              1240*ze^4 + 392*ze^5) + x^4*(2 - 164*ze + 1958*ze^2 - 
              8919*ze^3 + 21458*ze^4 - 27736*ze^5 + 17552*ze^6 - 4112*ze^7) - 
            2*x^2*(-6 + 218*ze - 1685*ze^2 + 6001*ze^3 - 11546*ze^4 + 
              11615*ze^5 - 5228*ze^6 + 644*ze^7)) - 2*c2^2*ze^2*
           (-48 + 720*ze - 3238*ze^2 + 7072*ze^3 - 8411*ze^4 + 5299*ze^5 - 
            1400*ze^6 - 4*ze^7 + 4*x^12*ze^5*(1 - 4*ze + 3*ze^2) - 
            8*x^10*ze^4*(-1 + 7*ze - 9*ze^2 + 3*ze^3) + 
            x^8*ze^2*(-12 + 326*ze - 701*ze^2 + 451*ze^3 + 72*ze^4 - 
              156*ze^5) + 2*x^6*ze*(36 - 1560*ze + 8441*ze^2 - 18607*ze^3 + 
              20354*ze^4 - 10808*ze^5 + 2168*ze^6) + 
            2*x^2*(-48 + 1818*ze - 11222*ze^2 + 30015*ze^3 - 41389*ze^4 + 
              29638*ze^5 - 9772*ze^6 + 980*ze^7) + 2*x^4*(-6 + 1032*ze - 
              10729*ze^2 + 38509*ze^3 - 67164*ze^4 + 60119*ze^5 - 
              24864*ze^6 + 3082*ze^7)) + 2*c2^4*ze*(-75 + 2030*ze - 
            10990*ze^2 + 25839*ze^3 - 30891*ze^4 + 19386*ze^5 - 6314*ze^6 + 
            1121*ze^7 - 76*ze^8 + x^12*ze^6*(-1 - 3*ze + 4*ze^2) + 
            2*x^10*ze^5*(11 - 34*ze + 43*ze^2 - 20*ze^3) + 
            x^8*ze^3*(38 + 27*ze - 294*ze^2 + 272*ze^3 + 71*ze^4 - 84*ze^5) + 
            2*x^6*ze^2*(-396 + 2329*ze - 2486*ze^2 - 4392*ze^3 + 10330*ze^4 - 
              6574*ze^5 + 1160*ze^6) + x^4*ze*(924 - 14744*ze + 56049*ze^2 - 
              83172*ze^3 + 39076*ze^4 + 16211*ze^5 - 15621*ze^6 + 
              1820*ze^7) + 2*x^2*(-30 + 2194*ze - 16861*ze^2 + 48932*ze^3 - 
              67040*ze^4 + 44161*ze^5 - 12436*ze^6 + 947*ze^7 + 76*ze^8))))*
       ft[3][c1, c2, ze])/(32*(-1 + c1)^2*(1 + c1)^4*(-1 + c2)^2*(1 + c2)^4*
       (-1 + ze)*ze^8*(c1^2 + c2^2 + 2*c1*c2*(-1 + 2*ze))) + 
     ((c1 - c2)*(2*c2^13 + 2*c1^13*(1 + c2 + 6*c2^2 + 6*c2^3 + c2^4 + 
          c2^5) + c2^12*(2 + (-2 + 4*x^2)*ze) + 
        2*c2^11*(6 - 4*(7 + 3*x^2)*ze + (21 + 14*x^2 + 3*x^4)*ze^2) + 
        2*c2^10*(6 - (27 + 8*x^2)*ze + (35 - 22*x^2 - 15*x^4)*ze^2 + 
          (-16 + 30*x^2 + 21*x^4 + 2*x^6)*ze^3) + 
        2*c2^9*(1 - 16*(3 + 2*x^2)*ze + (193 + 242*x^2 + 35*x^4)*ze^2 - 
          2*(109 + 188*x^2 + 62*x^4 + 6*x^6)*ze^3 + 
          (73 + 148*x^2 + 95*x^4 + 10*x^6 + 2*x^8)*ze^4) - 
        (1 + 6*x^2 + x^4)*ze^4*(-1 + (5 + 28*x^2)*ze - 
          2*(5 + 56*x^2 + 35*x^4)*ze^2 + 2*(5 + 84*x^2 + 105*x^4 + 14*x^6)*
           ze^3 - 2*(3 + 54*x^2 + 108*x^4 + 26*x^6 + x^8)*ze^4 + 
          2*(1 + 6*x^2 + x^4)^2*ze^5) + 2*c2*(1 + 6*x^2 + x^4)*ze^4*
         (-1 + (5 + 28*x^2)*ze - 2*(5 + 56*x^2 + 35*x^4)*ze^2 + 
          2*(5 + 84*x^2 + 105*x^4 + 14*x^6)*ze^3 - 
          2*(3 + 54*x^2 + 108*x^4 + 26*x^6 + x^8)*ze^4 + 
          2*(1 + 6*x^2 + x^4)^2*ze^5) + c2^8*(2 - 2*(47 + 38*x^2)*ze + 
          (350 + 452*x^2 + 58*x^4)*ze^2 + (-487 - 466*x^2 + 305*x^4 + 44*x^6)*
           ze^3 - 4*(-78 - 5*x^2 + 211*x^4 + 53*x^6 + x^8)*ze^4 + 
          (-79 + 70*x^2 + 421*x^4 + 168*x^6 + 4*x^8)*ze^5) + 
        2*c1^12*(1 + c2)*(1 + (-1 + 2*x^2)*ze + c2^4*(1 + ze) + 
          c2^5*(-8 + 11*ze) + 6*c2^2*(1 + x^2*ze) + 
          2*c2^3*(-32 + (48 + x^2)*ze) + c2*(-24 + (37 + 6*x^2)*ze)) + 
        2*c1^11*(1 + c2)*(6 - 4*(7 + 3*x^2)*ze + (21 + 14*x^2 + 3*x^4)*ze^2 + 
          c2^5*(-8 + 6*ze + 8*ze^2) + c2^6*(28 - 66*ze + 42*ze^2) + 
          4*c2^3*(-16 + (23 - 10*x^2)*ze + (1 + 19*x^2)*ze^2) + 
          c2^4*(302 - 4*(204 + 5*x^2)*ze + (586 + 24*x^2)*ze^2) + 
          c2^2*(192 - 2*(305 + 48*x^2)*ze + (461 + 126*x^2 + 3*x^4)*ze^2) + 
          c2*(-24 + (46 - 24*x^2)*ze + (-22 + 56*x^2 + 6*x^4)*ze^2)) + 
        2*c1^10*(1 + c2)*(6 - (27 + 8*x^2)*ze + (35 - 22*x^2 - 15*x^4)*ze^2 + 
          (-16 + 30*x^2 + 21*x^4 + 2*x^6)*ze^3 + c2^6*(28 - 57*ze + 18*ze^2 + 
            19*ze^3) + c2^7*(-56 + 165*ze - 168*ze^2 + 63*ze^3) + 
          c2^5*(-832 + (2977 + 80*x^2)*ze - 4*(929 + 43*x^2)*ze^2 + 
            (1669 + 94*x^2)*ze^3) + c2^4*(302 + (-797 + 100*x^2)*ze + 
            (530 - 360*x^2)*ze^2 + (33 + 342*x^2)*ze^3) + 
          c2^2*(192 + (-639 + 52*x^2)*ze + (603 - 470*x^2 - 63*x^4)*ze^2 + 
            3*(-58 + 182*x^2 + 31*x^4)*ze^3) + 
          c2^3*(-808 + (3667 + 580*x^2)*ze - 4*(1363 + 361*x^2 + 6*x^4)*
             ze^2 + (2650 + 922*x^2 + 33*x^4)*ze^3) + 
          c2*(-64 + (471 + 188*x^2)*ze - 2*(419 + 274*x^2 + 27*x^4)*ze^2 + 
            (408 + 350*x^2 + 81*x^4 + 2*x^6)*ze^3)) + 
        c1^9*(1 + c2)*(8*c2^7*(-14 + 40*ze - 38*ze^2 + 11*ze^3 + 3*ze^4) + 
          4*c2^8*(35 - 110*ze + 126*ze^2 - 63*ze^3 + 14*ze^4) + 
          c2^5*(-1664 + (5892 - 176*x^2)*ze + 8*(-895 + 131*x^2)*ze^2 + 
            (2947 - 1902*x^2 + 3*x^4)*ze^3 + (157 + 1246*x^2 - 3*x^4)*ze^4) + 
          c2^6*(2968 - 4*(3051 + 86*x^2)*ze + 4*(4799 + 236*x^2)*ze^2 - 
            (14009 + 862*x^2 + x^4)*ze^3 + (4257 + 262*x^2 + x^4)*ze^4) + 
          2*c2^4*(2103 - 8*(1457 + 234*x^2)*ze + (23880 + 6344*x^2 + 86*x^4)*
             ze^2 - (21815 + 7326*x^2 + 179*x^4)*ze^3 + 
            4*(1878 + 730*x^2 + 27*x^4)*ze^4) + 
          2*c2^3*(-808 + 4*(929 + 58*x^2)*ze + 12*(-481 + 53*x^2 + 18*x^4)*
             ze^2 + (3401 - 2978*x^2 - 643*x^4)*ze^3 + 
            (-633 + 2338*x^2 + 475*x^4)*ze^4) + 
          c2^2*(604 - 4*(1427 + 562*x^2)*ze + 2*(7831 + 4970*x^2 + 369*x^4)*
             ze^2 - (16609 + 13758*x^2 + 1897*x^4 + 32*x^6)*ze^3 + 
            (5833 + 5890*x^2 + 1345*x^4 + 44*x^6)*ze^4) + 
          c2*(-128 + 4*(229 + 88*x^2)*ze + 4*(-451 - 86*x^2 + 57*x^4)*ze^2 - 
            (-1435 + 1046*x^2 + 1029*x^4 + 56*x^6)*ze^3 + 
            (-451 + 942*x^2 + 813*x^4 + 80*x^6)*ze^4) + 
          2*(1 - 16*(3 + 2*x^2)*ze + (193 + 242*x^2 + 35*x^4)*ze^2 - 
            2*(109 + 188*x^2 + 62*x^4 + 6*x^6)*ze^3 + 
            (73 + 148*x^2 + 95*x^4 + 10*x^6 + 2*x^8)*ze^4)) + 
        2*c2^7*ze*(-4 + 114*ze - 441*ze^2 + 588*ze^3 - 317*ze^4 + 60*ze^5 + 
          2*x^8*ze^3*(1 - 17*ze + 15*ze^2) + 2*x^6*ze^2*(-8 + 111*ze - 
            195*ze^2 + 87*ze^3) + x^4*ze*(36 - 471*ze + 1378*ze^2 - 
            1403*ze^3 + 454*ze^4) + 2*x^2*(-2 + 110*ze - 641*ze^2 + 
            1145*ze^3 - 756*ze^4 + 153*ze^5)) + 
        c2^2*ze^3*(-13 + 77*ze - 172*ze^2 + 184*ze^3 - 116*ze^4 - 
          2*x^12*(-1 + ze)*ze^4 + 38*ze^5 + 4*x^10*ze^3*(-1 - 4*ze + 
            5*ze^2) + 2*x^8*ze^2*(-43 + 360*ze - 596*ze^2 + 277*ze^3) + 
          4*x^6*ze*(17 - 473*ze + 1530*ze^2 - 1678*ze^3 + 606*ze^4) + 
          2*x^2*(-13 + 305*ze - 1100*ze^2 + 1590*ze^3 - 996*ze^4 + 
            218*ze^5) + x^4*(-11 + 941*ze - 5490*ze^2 + 10792*ze^3 - 
            8918*ze^4 + 2674*ze^5)) + c1^8*(1 + c2)*(2 - 2*(47 + 38*x^2)*ze + 
          (350 + 452*x^2 + 58*x^4)*ze^2 + (-487 - 466*x^2 + 305*x^4 + 44*x^6)*
           ze^3 - 4*(-78 - 5*x^2 + 211*x^4 + 53*x^6 + x^8)*ze^4 + 
          (-79 + 70*x^2 + 421*x^4 + 168*x^6 + 4*x^8)*ze^5 + 
          2*c2^9*(-56 + 165*ze - 168*ze^2 + 63*ze^3) + 
          2*c2^8*(70 - 225*ze + 268*ze^2 - 145*ze^3 + 40*ze^4) + 
          c2^6*(2968 - 2*(6091 + 88*x^2)*ze + 4*(4765 + 42*x^2)*ze^2 - 
            2*(6861 - 272*x^2 + 2*x^4)*ze^3 + (3965 - 1026*x^2 + 13*x^4)*
             ze^4 + (87 + 714*x^2 - 9*x^4)*ze^5) + 
          c2^7*(-3584 + 10*(1539 + 44*x^2)*ze - 16*(1619 + 81*x^2)*ze^2 + 
            2*(10690 + 674*x^2 + x^4)*ze^3 - (8837 + 574*x^2 + 5*x^4)*ze^4 + 
            (1763 + 82*x^2 + 3*x^4)*ze^5) + 
          c2^4*(4206 - 24*(976 + 123*x^2)*ze + (48504 + 6552*x^2 - 596*x^4)*
             ze^2 + (-45715 + 1694*x^2 + 2571*x^4)*ze^3 + 
            2*(9069 - 6716*x^2 - 1859*x^4 + 6*x^6)*ze^4 + 
            (-2141 + 8630*x^2 + 1803*x^4 - 12*x^6)*ze^5) + 
          c2^5*(-7296 + 24*(1872 + 307*x^2)*ze - 16*(6734 + 1819*x^2 + 
              22*x^4)*ze^2 + (128299 + 43218*x^2 + 865*x^4)*ze^3 - 
            2*(38835 + 14452*x^2 + 331*x^4 + 2*x^6)*ze^4 + 
            (19447 + 7550*x^2 + 191*x^4 + 4*x^6)*ze^5) + 
          c2^3*(-1664 + 6*(3035 + 1206*x^2)*ze - 8*(7905 + 5023*x^2 + 
              332*x^4)*ze^2 + (98700 + 79884*x^2 + 8654*x^4 + 88*x^6)*ze^3 - 
            (71385 + 68474*x^2 + 9857*x^4 + 196*x^6)*ze^4 + 
            (18885 + 21082*x^2 + 4237*x^4 + 124*x^6)*ze^5) + 
          c2^2*(604 - 6*(935 + 386*x^2)*ze + (15706 + 7844*x^2 - 330*x^4)*
             ze^2 + 2*(-9279 - 2040*x^2 + 2230*x^4 + 116*x^6)*ze^3 - 
            (-10061 + 7082*x^2 + 9251*x^4 + 616*x^6)*ze^4 + 
            (-2279 + 5130*x^2 + 4977*x^4 + 436*x^6)*ze^5) + 
          c2*(-16 + (822 + 556*x^2)*ze - 20*(235 + 280*x^2 + 37*x^4)*ze^2 + 
            (9171 + 14810*x^2 + 3635*x^4 + 188*x^6)*ze^3 - 
            4*(1761 + 3544*x^2 + 1385*x^4 + 134*x^6 + 6*x^8)*ze^4 + 
            (1805 + 4230*x^2 + 2681*x^4 + 304*x^6 + 44*x^8)*ze^5)) + 
        c2^6*ze*(-10 + 228*ze - 759*ze^2 + 1023*ze^3 - 684*ze^4 + 228*ze^5 + 
          4*x^10*(-1 + ze)*ze^5 - 26*ze^6 + 2*x^8*ze^3*(2 + 47*ze - 
            110*ze^2 + 59*ze^3) + 4*x^6*ze^2*(-20 - 68*ze + 517*ze^2 - 
            656*ze^3 + 228*ze^4) + x^4*ze*(120 - 1163*ze + 1131*ze^2 + 
            1570*ze^3 - 2200*ze^4 + 596*ze^5) + 
          x^2*(-8 + 536*ze - 2598*ze^2 + 4098*ze^3 - 2680*ze^4 + 724*ze^5 - 
            68*ze^6)) - 2*c2^3*ze^3*(3 - 16*ze + 35*ze^2 - 40*ze^3 + 
          26*ze^4 + 2*x^12*(-1 + ze)^2*ze^4 - 12*ze^5 + 2*ze^6 + 
          4*x^10*ze^3*(-1 + 6*ze - 14*ze^2 + 9*ze^3) + 
          2*x^8*ze^2*(-21 + 115*ze - 13*ze^2 - 194*ze^3 + 111*ze^4) + 
          2*x^6*ze*(8 - 141*ze - 19*ze^2 + 696*ze^3 - 792*ze^4 + 252*ze^5) + 
          2*x^2*(-1 - 60*ze + 378*ze^2 - 779*ze^3 + 684*ze^4 - 236*ze^5 + 
            18*ze^6) + x^4*(5 - 40*ze + 709*ze^2 - 2430*ze^3 + 3102*ze^4 - 
            1580*ze^5 + 222*ze^6)) + 2*c2^5*ze^2*(4 - 78*ze + 286*ze^2 - 
          405*ze^3 + 270*ze^4 - 90*ze^5 + 12*ze^6 + 4*x^10*ze^4*
           (1 - 4*ze + 3*ze^2) + 8*x^6*ze^2*(4 - 98*ze + 234*ze^2 - 
            185*ze^3 + 47*ze^4) + 2*x^8*ze^2*(-1 - 12*ze + 139*ze^2 - 
            189*ze^3 + 62*ze^4) + 2*x^2*(6 - 206*ze + 1088*ze^2 - 2047*ze^3 + 
            1638*ze^4 - 540*ze^5 + 62*ze^6) + x^4*(2 - 148*ze + 1508*ze^2 - 
            4461*ze^3 + 5308*ze^4 - 2588*ze^5 + 376*ze^6)) + 
        c2^4*ze^2*(16 - 189*ze + 511*ze^2 - 564*ze^3 + 330*ze^4 - 148*ze^5 + 
          2*x^12*(-1 + ze)^2*ze^5 + 48*ze^6 + 2*ze^7 + 
          4*x^10*ze^4*(-2 + 16*ze - 23*ze^2 + 9*ze^3) + 
          2*x^8*ze^2*(2 - 22*ze - 197*ze^2 + 572*ze^3 - 460*ze^4 + 
            111*ze^5) + 4*x^6*ze*(-6 + 228*ze - 511*ze^2 - 311*ze^3 + 
            1306*ze^4 - 838*ze^5 + 126*ze^6) + 2*x^2*(16 - 553*ze + 
            2361*ze^2 - 3870*ze^3 + 2850*ze^4 - 860*ze^5 + 26*ze^6 + 
            18*ze^7) + x^4*(4 - 669*ze + 4811*ze^2 - 9128*ze^3 + 5856*ze^4 - 
            214*ze^5 - 852*ze^6 + 222*ze^7)) + c1^7*(1 + c2)*
         (4*c2^10*(14 - 33*ze + 21*ze^2) + 4*c2^9*(-28 + 87*ze - 96*ze^2 + 
            41*ze^3) + c2^8*(2968 - 8*(1529 + 43*x^2)*ze + 4*(4819 + 236*x^2)*
             ze^2 - (14085 + 862*x^2 + x^4)*ze^3 + (4281 + 262*x^2 + x^4)*
             ze^4) + c2^7*(-3584 + 16*(965 + 38*x^2)*ze - 8*(3265 + 259*x^2)*
             ze^2 + (21743 + 2754*x^2 - x^4)*ze^3 + 
            (-9153 - 1862*x^2 + 7*x^4)*ze^4 + (1850 + 796*x^2 - 6*x^4)*
             ze^5) + c2^5*(-7296 + 96*(469 + 75*x^2)*ze + 
            8*(-13534 - 3353*x^2 + 7*x^4)*ze^2 + (129555 + 34986*x^2 - 
              901*x^4)*ze^3 - (79357 + 15326*x^2 - 2283*x^4 + 16*x^6)*ze^4 + 
            (21114 - 4656*x^2 - 2350*x^4 + 52*x^6)*ze^5 - 
            12*(113 - 423*x^2 - 77*x^4 + 3*x^6)*ze^6) + 
          c2^6*(8736 - 32*(1739 + 293*x^2)*ze + 4*(35029 + 9720*x^2 + 
              111*x^4)*ze^2 - (180263 + 62226*x^2 + 1143*x^4)*ze^3 + 
            (126245 + 47590*x^2 + 941*x^4 + 8*x^6)*ze^4 - 
            2*(23707 + 8668*x^2 + 87*x^4 + 10*x^6)*ze^5 + 
            4*(2041 + 649*x^2 - 5*x^4 + 3*x^6)*ze^6) + 
          c2*(-16 + 20*(41 + 32*x^2)*ze - 8*(555 + 739*x^2 + 106*x^4)*ze^2 + 
            (8781 + 13230*x^2 + 681*x^4 - 160*x^6)*ze^3 + 
            (-8159 - 9330*x^2 + 6961*x^4 + 1816*x^6 + 8*x^8)*ze^4 - 
            2*(-1894 - 404*x^2 + 5783*x^4 + 1694*x^6 + 13*x^8)*ze^5 + 
            2*(-373 + 342*x^2 + 2212*x^4 + 890*x^6 + x^8)*ze^6) + 
          c2^4*(2968 - 96*(366 + 149*x^2)*ze + 4*(34431 + 22380*x^2 + 
              1429*x^4)*ze^2 - (259525 + 212422*x^2 + 21037*x^4 + 128*x^6)*
             ze^3 + (259959 + 244398*x^2 + 28183*x^4 + 260*x^6)*ze^4 - 
            2*(66564 + 69272*x^2 + 8295*x^4 + 82*x^6 + 3*x^8)*ze^5 + 
            (26442 + 30692*x^2 + 4256*x^4 + 44*x^6 + 6*x^8)*ze^6) - 
          c2^3*(1664 - 384*(47 + 20*x^2)*ze + 8*(7855 + 4887*x^2 + 158*x^4)*
             ze^2 + 3*(-33423 - 21634*x^2 + 961*x^4 + 128*x^6)*ze^3 + 
            (78939 + 31242*x^2 - 20237*x^4 - 1368*x^6)*ze^4 - 
            2*(14956 - 7178*x^2 - 13783*x^4 - 796*x^6 + 9*x^8)*ze^5 + 
            2*(2413 - 5504*x^2 - 5534*x^4 - 344*x^6 + 9*x^8)*ze^6) + 
          c2^2*(56 - 20*(151 + 104*x^2)*ze + 4*(5209 + 6198*x^2 + 808*x^4)*
             ze^2 - (55293 + 86566*x^2 + 18893*x^4 + 640*x^6)*ze^3 + 
            (68315 + 130146*x^2 + 38823*x^4 + 2072*x^6 + 68*x^8)*ze^4 - 
            2*(19160 + 43268*x^2 + 17519*x^4 + 1246*x^6 + 95*x^8)*ze^5 + 
            2*(3813 + 9930*x^2 + 5956*x^4 + 438*x^6 + 87*x^8)*ze^6) + 
          2*ze*(-4 + 114*ze - 441*ze^2 + 588*ze^3 - 317*ze^4 + 60*ze^5 + 
            2*x^8*ze^3*(1 - 17*ze + 15*ze^2) + 2*x^6*ze^2*(-8 + 111*ze - 
              195*ze^2 + 87*ze^3) + x^4*ze*(36 - 471*ze + 1378*ze^2 - 
              1403*ze^3 + 454*ze^4) + 2*x^2*(-2 + 110*ze - 641*ze^2 + 
              1145*ze^3 - 756*ze^4 + 153*ze^5))) + 
        c1^6*(2*c2^12*(-8 + 11*ze) + 20*c2^11*(2 - 6*ze + 5*ze^2) + 
          4*c2^10*(-402 + 20*(73 + 2*x^2)*ze - 43*(43 + 2*x^2)*ze^2 + 
            (844 + 47*x^2)*ze^3) - 2*c2^9*(-652 + 4*(789 + 65*x^2)*ze - 
            6*(1003 + 166*x^2)*ze^2 + (5531 + 1382*x^2 - x^4)*ze^3 + 
            (-2207 - 754*x^2 + x^4)*ze^4) + 
          c2^8*(-4328 + (32746 + 7192*x^2)*ze - 4*(22171 + 7234*x^2 + 88*x^4)*
             ze^2 + (114577 + 43762*x^2 + 861*x^4)*ze^3 - 
            (73705 + 29930*x^2 + 649*x^4 + 4*x^6)*ze^4 + 
            2*(9767 + 4132*x^2 + 91*x^4 + 2*x^6)*ze^5) - 
          4*c2^7*(-360 + 32*(83 + 17*x^2)*ze - (7961 + 3014*x^2 + 125*x^4)*
             ze^2 + (12677 + 6810*x^2 + 511*x^4)*ze^3 + 
            2*(-5861 - 4033*x^2 - 403*x^4 + x^6)*ze^4 + 
            (6575 + 5498*x^2 + 631*x^4 - 8*x^6)*ze^5 + 
            2*(-851 - 959*x^2 - 113*x^4 + 3*x^6)*ze^6) + 
          2*c2^6*(2576 + 16*(-381 + 262*x^2)*ze - 2*(9181 + 19190*x^2 + 
              1737*x^4)*ze^2 + 4*(21581 + 28445*x^2 + 3387*x^4 + 17*x^6)*
             ze^3 - 2*(65763 + 78710*x^2 + 9667*x^4 + 52*x^6)*ze^4 + 
            2*(49266 + 55549*x^2 + 5755*x^4 - 5*x^6 + 3*x^8)*ze^5 - 
            (37673 + 39478*x^2 + 2008*x^4 - 70*x^6 + 15*x^8)*ze^6 + 
            (5537 + 6076*x^2 + 46*x^4 - 20*x^6 + 9*x^8)*ze^7) - 
          4*c2^5*(154 - 48*(44 + 17*x^2)*ze + (9911 + 6642*x^2 + 575*x^4)*
             ze^2 - 2*(11688 + 10720*x^2 + 1691*x^4 + 34*x^6)*ze^3 + 
            (31644 + 36315*x^2 + 7902*x^4 + 235*x^6)*ze^4 + 
            (-26051 - 35731*x^2 - 9430*x^4 - 255*x^6 + 3*x^8)*ze^5 + 
            (11891 + 20357*x^2 + 5969*x^4 + 67*x^6 - 12*x^8)*ze^6 + 
            (-1891 - 4784*x^2 - 1646*x^4 - 8*x^6 + 9*x^8)*ze^7) - 
          4*c2^3*(14 - 2*(399 + 260*x^2)*ze + (6737 + 7648*x^2 + 940*x^4)*
             ze^2 - (23267 + 35678*x^2 + 8413*x^4 + 312*x^6)*ze^3 + 
            (41045 + 78376*x^2 + 26962*x^4 + 1800*x^6 + 25*x^8)*ze^4 - 
            (37961 + 88564*x^2 + 40593*x^4 + 3630*x^6 + 60*x^8)*ze^5 + 
            (16536 + 47658*x^2 + 28936*x^4 + 3200*x^6 + 56*x^8 - 2*x^10)*
             ze^6 + 2*(-1230 - 4475*x^2 - 3820*x^4 - 510*x^6 - 14*x^8 + x^10)*
             ze^7) + 2*c2^4*(1428 - (14395 + 5384*x^2)*ze + 
            (44950 + 17940*x^2 - 1130*x^4)*ze^2 + (-56429 + 8030*x^2 + 
              16879*x^4 + 748*x^6)*ze^3 - (-15227 + 100352*x^2 + 53365*x^4 + 
              2250*x^6 + 60*x^8)*ze^4 + (28397 + 155164*x^2 + 71484*x^4 + 
              1952*x^6 + 187*x^8)*ze^5 - 2*(11572 + 48441*x^2 + 23046*x^4 + 
              162*x^6 + 106*x^8 + x^10)*ze^6 + (4265 + 20518*x^2 + 
              11966*x^4 - 272*x^6 + 129*x^8 + 2*x^10)*ze^7) + 
          2*c2^2*(28 - 8*(187 + 142*x^2)*ze + 2*(4705 + 6038*x^2 + 876*x^4)*
             ze^2 + (-22676 - 34046*x^2 - 4668*x^4 + 64*x^6)*ze^3 + 
            2*(12836 + 16384*x^2 - 4419*x^4 - 1426*x^6 + x^8)*ze^4 + 
            2*(-7293 - 655*x^2 + 18793*x^4 + 4511*x^6 + 28*x^8)*ze^5 - 
            (-4343 + 11306*x^2 + 36448*x^4 + 9714*x^6 + 119*x^8 + 4*x^10)*
             ze^6 + (-645 + 3368*x^2 + 10202*x^4 + 3564*x^6 + 19*x^8 + 
              4*x^10)*ze^7) + ze*(-10 + 228*ze - 759*ze^2 + 1023*ze^3 - 
            684*ze^4 + 228*ze^5 + 4*x^10*(-1 + ze)*ze^5 - 26*ze^6 + 
            2*x^8*ze^3*(2 + 47*ze - 110*ze^2 + 59*ze^3) + 
            4*x^6*ze^2*(-20 - 68*ze + 517*ze^2 - 656*ze^3 + 228*ze^4) + 
            x^4*ze*(120 - 1163*ze + 1131*ze^2 + 1570*ze^3 - 2200*ze^4 + 
              596*ze^5) + x^2*(-8 + 536*ze - 2598*ze^2 + 4098*ze^3 - 
              2680*ze^4 + 724*ze^5 - 68*ze^6)) - 2*c2*ze*(-20 + 622*ze - 
            3415*ze^2 + 7241*ze^3 - 6894*ze^4 + 2926*ze^5 + 
            4*x^10*(-1 + ze)*ze^5 - 458*ze^6 + 2*x^8*ze^3*(3 - 91*ze + 
              224*ze^2 - 129*ze^3) - 2*x^6*ze^2*(40 - 635*ze + 2107*ze^2 - 
              2287*ze^3 + 756*ze^4) + x^4*ze*(188 - 3039*ze + 13179*ze^2 - 
              22672*ze^3 + 16450*ze^4 - 4100*ze^5) - 
            2*x^2*(10 - 590*ze + 4603*ze^2 - 12712*ze^3 + 15075*ze^4 - 
              7515*ze^5 + 1190*ze^6))) + 
        c1^5*(2*c2^13 + 2*c2^12*(-7 + 12*ze) + 4*c2^11*
           (147 - 5*(81 + 2*x^2)*ze + 3*(99 + 4*x^2)*ze^2) + 
          4*c2^10*(-265 + 10*(109 + 9*x^2)*ze - (1593 + 266*x^2)*ze^2 + 
            (851 + 218*x^2)*ze^3) + c2^9*(2542 - 20*(871 + 196*x^2)*ze + 
            4*(10150 + 3434*x^2 + 43*x^4)*ze^2 - (40683 + 16554*x^2 + 
              355*x^4)*ze^3 + (15181 + 7086*x^2 + 213*x^4)*ze^4) - 
          2*c2^8*(1545 - 96*(112 + 23*x^2)*ze + 2*(14810 + 5638*x^2 + 
              237*x^4)*ze^2 - 2*(20646 + 11228*x^2 + 859*x^4)*ze^3 + 
            (29766 + 21168*x^2 + 2190*x^4 - 4*x^6)*ze^4 + 
            (-8653 - 8090*x^2 - 997*x^4 + 4*x^6)*ze^5) + 
          2*c2^7*(-2164 - 48*(-103 + 74*x^2)*ze + 2*(7363 + 15674*x^2 + 
              1443*x^4)*ze^2 - (64985 + 88718*x^2 + 10969*x^4 + 64*x^6)*
             ze^3 + (90301 + 114536*x^2 + 15233*x^4 + 122*x^6)*ze^4 - 
            (56007 + 71600*x^2 + 9470*x^4 + 56*x^6 + 3*x^8)*ze^5 + 
            (12543 + 17884*x^2 + 2590*x^4 + 4*x^6 + 3*x^8)*ze^6) - 
          4*c2^6*(154 - 48*(44 + 17*x^2)*ze + (9911 + 6642*x^2 + 575*x^4)*
             ze^2 - 2*(11688 + 10720*x^2 + 1691*x^4 + 34*x^6)*ze^3 + 
            (31644 + 36315*x^2 + 7902*x^4 + 235*x^6)*ze^4 + 
            (-26051 - 35731*x^2 - 9430*x^4 - 255*x^6 + 3*x^8)*ze^5 + 
            (11891 + 20357*x^2 + 5969*x^4 + 67*x^6 - 12*x^8)*ze^6 + 
            (-1891 - 4784*x^2 - 1646*x^4 - 8*x^6 + 9*x^8)*ze^7) + 
          4*c2^5*(-861 + 52*(171 + 64*x^2)*ze + (-28777 - 11958*x^2 + 
              547*x^4)*ze^2 - (-38151 + 1694*x^2 + 9421*x^4 + 408*x^6)*ze^3 + 
            4*(-2925 + 15104*x^2 + 7710*x^4 + 264*x^6 + 9*x^8)*ze^4 - 
            (22984 + 104465*x^2 + 41017*x^4 + 203*x^6 + 123*x^8)*ze^5 + 
            (27118 + 78905*x^2 + 24799*x^4 - 1607*x^6 + 191*x^8 + 2*x^10)*
             ze^6 - (10715 + 28573*x^2 + 6986*x^4 - 1490*x^6 + 139*x^8 + 
              5*x^10)*ze^7 + (1089 + 3543*x^2 + 1106*x^4 - 426*x^6 + 61*x^8 + 
              3*x^10)*ze^8) - 4*c2^4*(-7 + (406 + 264*x^2)*ze - 
            (3629 + 4094*x^2 + 497*x^4)*ze^2 + (13701 + 20742*x^2 + 
              4783*x^4 + 164*x^6)*ze^3 - (27955 + 51812*x^2 + 17147*x^4 + 
              1010*x^6 + 12*x^8)*ze^4 + 2*(17058 + 36932*x^2 + 15527*x^4 + 
              1074*x^6 + 9*x^8)*ze^5 + (-24123 - 62216*x^2 - 31152*x^4 - 
              1866*x^6 + 59*x^8 + 2*x^10)*ze^6 + (7851 + 26732*x^2 + 
              16570*x^4 + 660*x^6 - 93*x^8 - 8*x^10)*ze^7 + 
            (-606 - 3666*x^2 - 3356*x^4 - 84*x^6 + 26*x^8 + 6*x^10)*ze^8) + 
          2*c2^3*(-56 + (3082 + 2308*x^2)*ze - 2*(10743 + 13648*x^2 + 
              1990*x^4)*ze^2 + (59965 + 92838*x^2 + 17405*x^4 + 256*x^6)*
             ze^3 - (82499 + 128920*x^2 + 12237*x^4 - 2470*x^6 + 30*x^8)*
             ze^4 + (56145 + 56636*x^2 - 42898*x^4 - 10100*x^6 + 105*x^8)*
             ze^5 + (-16313 + 31536*x^2 + 88298*x^4 + 14008*x^6 - 289*x^8 + 
              8*x^10)*ze^6 - (-1339 + 31750*x^2 + 58951*x^4 + 8820*x^6 - 
              429*x^8 + 38*x^10 + x^12)*ze^7 + (-75 + 5614*x^2 + 11799*x^4 + 
              2388*x^6 - 301*x^8 + 30*x^10 + x^12)*ze^8) + 
          2*ze^2*(4 - 78*ze + 286*ze^2 - 405*ze^3 + 270*ze^4 - 90*ze^5 + 
            12*ze^6 + 4*x^10*ze^4*(1 - 4*ze + 3*ze^2) + 8*x^6*ze^2*
             (4 - 98*ze + 234*ze^2 - 185*ze^3 + 47*ze^4) + 
            2*x^8*ze^2*(-1 - 12*ze + 139*ze^2 - 189*ze^3 + 62*ze^4) + 
            2*x^2*(6 - 206*ze + 1088*ze^2 - 2047*ze^3 + 1638*ze^4 - 
              540*ze^5 + 62*ze^6) + x^4*(2 - 148*ze + 1508*ze^2 - 4461*ze^3 + 
              5308*ze^4 - 2588*ze^5 + 376*ze^6)) - 4*c2^2*ze*
           (18 - 591*ze + 3909*ze^2 - 11163*ze^3 + 15967*ze^4 - 11409*ze^5 + 
            3722*ze^6 + x^12*(-1 + ze)*ze^6 - 451*ze^7 + 2*x^10*ze^5*
             (4 - 13*ze + 9*ze^2) - 3*x^8*ze^3*(1 - 33*ze + 108*ze^2 - 
              152*ze^3 + 71*ze^4) + x^6*ze^2*(72 - 1183*ze + 4801*ze^2 - 
              8225*ze^3 + 5924*ze^4 - 1364*ze^5) + x^4*ze*(-174 + 3184*ze - 
              16956*ze^2 + 40348*ze^3 - 47043*ze^4 + 25431*ze^5 - 
              4841*ze^6) + x^2*(18 - 1110*ze + 10106*ze^2 - 36135*ze^3 + 
              62985*ze^4 - 54351*ze^5 + 20686*ze^6 - 2366*ze^7)) + 
          c2*ze*(60 - 1528*ze + 7015*ze^2 - 13049*ze^3 + 12028*ze^4 - 
            5892*ze^5 - 8*x^10*(-1 + ze)*ze^5 + 1522*ze^6 + 
            2*x^12*(-1 + ze)*ze^6 - 138*ze^7 + 2*x^8*ze^3*(-14 - 120*ze + 
              576*ze^2 - 693*ze^3 + 257*ze^4) + 4*x^6*ze^2*(144 - 376*ze - 
              1807*ze^2 + 5721*ze^3 - 4996*ze^4 + 1308*ze^5) + 
            x^4*ze*(-732 + 9967*ze - 26125*ze^2 + 13988*ze^3 + 17908*ze^4 - 
              18310*ze^5 + 3718*ze^6) + x^2*(48 - 3400*ze + 22418*ze^2 - 
              51438*ze^3 + 51308*ze^4 - 22748*ze^5 + 3864*ze^6 - 
              112*ze^7))) + c1*(2*c2^13 + 2*c2^12*(-23 + 4*(9 + 2*x^2)*ze) + 
          2*c2^11*(-18 + (18 - 36*x^2)*ze + (-1 + 70*x^2 + 9*x^4)*ze^2) + 
          2*c2^10*(-58 + 12*(37 + 15*x^2)*ze - (803 + 570*x^2 + 69*x^4)*
             ze^2 + 2*(196 + 190*x^2 + 51*x^4 + 2*x^6)*ze^3) + 
          c2^9*(-126 + 4*(205 + 72*x^2)*ze + 2*(-709 + 70*x^2 + 149*x^4)*
             ze^2 - (-999 + 1798*x^2 + 1277*x^4 + 80*x^6)*ze^3 + 
            (-305 + 1238*x^2 + 1003*x^4 + 100*x^6 + 4*x^8)*ze^4) + 
          2*(1 + 6*x^2 + x^4)*ze^4*(-1 + (5 + 28*x^2)*ze - 
            2*(5 + 56*x^2 + 35*x^4)*ze^2 + 2*(5 + 84*x^2 + 105*x^4 + 14*x^6)*
             ze^3 - 2*(3 + 54*x^2 + 108*x^4 + 26*x^6 + x^8)*ze^4 + 
            2*(1 + 6*x^2 + x^4)^2*ze^5) + 2*c2^8*(-7 + 4*(91 + 60*x^2)*ze - 
            (2175 + 2574*x^2 + 341*x^4)*ze^2 + 2*(2171 + 3586*x^2 + 985*x^4 + 
              58*x^6)*ze^3 - 2*(1683 + 3539*x^2 + 1596*x^4 + 187*x^6 + 7*x^8)*
             ze^4 + (863 + 2150*x^2 + 1551*x^4 + 236*x^6 + 24*x^8)*ze^5) + 
          c2^7*(-16 + (812 + 632*x^2)*ze - 4*(1053 + 1368*x^2 + 194*x^4)*
             ze^2 + (7899 + 10666*x^2 - 261*x^4 - 192*x^6)*ze^3 + 
            (-6983 - 4750*x^2 + 9717*x^4 + 2260*x^6 + 12*x^8)*ze^4 - 
            2*(-1577 + 1108*x^2 + 7186*x^4 + 2084*x^6 + 47*x^8)*ze^5 + 
            2*(-313 + 648*x^2 + 2666*x^4 + 1064*x^6 + 31*x^8)*ze^6) - 
          2*c2*ze^3*(-13 + 103*ze - 324*ze^2 + 520*ze^3 - 472*ze^4 + 
            260*ze^5 - 72*ze^6 + 2*x^12*ze^4*(1 - 5*ze + 4*ze^2) + 
            2*x^10*ze^3*(-2 + 23*ze - 37*ze^2 + 16*ze^3) - 
            2*x^8*ze^2*(43 - 391*ze + 974*ze^2 - 960*ze^3 + 332*ze^4) - 
            2*x^6*ze*(-34 + 1001*ze - 4555*ze^2 + 8246*ze^3 - 6574*ze^4 + 
              1920*ze^5) + x^4*(-11 + 963*ze - 7214*ze^2 + 20850*ze^3 - 
              28654*ze^4 + 18982*ze^5 - 4904*ze^6) + 
            x^2*(-26 + 662*ze - 3382*ze^2 + 7398*ze^3 - 8034*ze^4 + 
              4174*ze^5 - 800*ze^6)) - 2*c2^6*ze*(-20 + 622*ze - 3415*ze^2 + 
            7241*ze^3 - 6894*ze^4 + 2926*ze^5 + 4*x^10*(-1 + ze)*ze^5 - 
            458*ze^6 + 2*x^8*ze^3*(3 - 91*ze + 224*ze^2 - 129*ze^3) - 
            2*x^6*ze^2*(40 - 635*ze + 2107*ze^2 - 2287*ze^3 + 756*ze^4) + 
            x^4*ze*(188 - 3039*ze + 13179*ze^2 - 22672*ze^3 + 16450*ze^4 - 
              4100*ze^5) - 2*x^2*(10 - 590*ze + 4603*ze^2 - 12712*ze^3 + 
              15075*ze^4 - 7515*ze^5 + 1190*ze^6)) + 2*c2^2*ze^3*
           (3 - 23*ze + 74*ze^2 - 126*ze^3 + 120*ze^4 - 66*ze^5 + 24*ze^6 + 
            2*x^12*ze^4*(1 - 5*ze + 4*ze^2) - 4*x^10*ze^3*(1 - 2*ze - 
              7*ze^2 + 8*ze^3) - 2*x^8*ze^2*(21 - 264*ze + 874*ze^2 - 
              921*ze^3 + 284*ze^4) + 2*x^6*ze*(8 - 217*ze + 1137*ze^2 - 
              1472*ze^3 + 276*ze^4 + 256*ze^5) + 2*x^2*(-1 - 41*ze + 
              499*ze^2 - 1927*ze^3 + 3204*ze^4 - 2402*ze^5 + 656*ze^6) + 
            x^4*(5 - 55*ze + 316*ze^2 - 2658*ze^3 + 7370*ze^4 - 7782*ze^5 + 
              2840*ze^6)) - 2*c2^4*ze^2*(12 - 272*ze + 1431*ze^2 - 
            3148*ze^3 + 3306*ze^4 - 1718*ze^5 + 434*ze^6 + 2*x^12*(-1 + ze)*
             ze^6 - 46*ze^7 - 4*x^10*ze^4*(-4 + 5*ze - 4*ze^2 + 3*ze^3) - 
            2*x^8*ze^2*(3 - 30*ze - 117*ze^2 + 635*ze^3 - 627*ze^4 + 
              137*ze^5) - 4*x^6*ze^2*(-7 + 389*ze - 1844*ze^2 + 2736*ze^3 - 
              1508*ze^4 + 250*ze^5) + x^4*(6 - 476*ze + 5337*ze^2 - 
              21864*ze^3 + 40108*ze^4 - 34564*ze^5 + 12714*ze^6 - 
              1282*ze^7) + x^2*(36 - 1284*ze + 8970*ze^2 - 25236*ze^3 + 
              33184*ze^4 - 20348*ze^5 + 5152*ze^6 - 460*ze^7)) + 
          c2^5*ze*(60 - 1528*ze + 7015*ze^2 - 13049*ze^3 + 12028*ze^4 - 
            5892*ze^5 - 8*x^10*(-1 + ze)*ze^5 + 1522*ze^6 + 
            2*x^12*(-1 + ze)*ze^6 - 138*ze^7 + 2*x^8*ze^3*(-14 - 120*ze + 
              576*ze^2 - 693*ze^3 + 257*ze^4) + 4*x^6*ze^2*(144 - 376*ze - 
              1807*ze^2 + 5721*ze^3 - 4996*ze^4 + 1308*ze^5) + 
            x^4*ze*(-732 + 9967*ze - 26125*ze^2 + 13988*ze^3 + 17908*ze^4 - 
              18310*ze^5 + 3718*ze^6) + x^2*(48 - 3400*ze + 22418*ze^2 - 
              51438*ze^3 + 51308*ze^4 - 22748*ze^5 + 3864*ze^6 - 112*ze^7)) + 
          c2^3*ze^2*(-64 + 909*ze - 3581*ze^2 + 6138*ze^3 - 5242*ze^4 + 
            2394*ze^5 - 2*x^12*(-1 + ze)*ze^5 - 762*ze^6 + 224*ze^7 + 
            4*x^10*ze^4*(4 - ze - 11*ze^2 + 8*ze^3) - 2*x^8*ze^2*
             (8 - 185*ze + 209*ze^2 + 517*ze^3 - 901*ze^4 + 336*ze^5) - 
            8*x^6*ze*(-12 + 504*ze - 2324*ze^2 + 3321*ze^3 - 817*ze^4 - 
              1359*ze^5 + 696*ze^6) + 2*x^2*(-64 + 2371*ze - 13423*ze^2 + 
              30664*ze^3 - 33956*ze^4 + 18782*ze^5 - 4870*ze^6 + 464*ze^7) + 
            x^4*(-16 + 2733*ze - 26197*ze^2 + 79108*ze^3 - 102116*ze^4 + 
              57966*ze^5 - 12366*ze^6 + 960*ze^7))) + 
        c1^3*(12*c2^13 + 4*c2^12*(-29 + 4*(12 + x^2)*ze) + 
          2*c2^11*(128 - 2*(259 + 68*x^2)*ze + (465 + 202*x^2 + 3*x^4)*
             ze^2) + 2*c2^10*(-616 + 4*(757 + 158*x^2)*ze - 
            (4849 + 1914*x^2 + 87*x^4)*ze^2 + 2*(1238 + 734*x^2 + 63*x^4)*
             ze^3) + c2^9*(-1012 - 4*(-431 + 446*x^2)*ze + 
            2*(2059 + 5606*x^2 + 585*x^4)*ze^2 - (9807 + 19714*x^2 + 
              3183*x^4 + 32*x^6)*ze^3 + (4567 + 10566*x^2 + 2295*x^4 + 
              44*x^6)*ze^4) + 2*c2^8*(-530 + 60*(105 + 41*x^2)*ze - 
            (23767 + 16170*x^2 + 1493*x^4)*ze^2 + (40071 + 37902*x^2 + 
              6557*x^4 + 160*x^6)*ze^3 - 2*(15331 + 18889*x^2 + 4777*x^4 + 
              203*x^6)*ze^4 + (8303 + 13106*x^2 + 4607*x^4 + 280*x^6)*ze^5) + 
          4*c2^7*(-402 + (3757 + 1400*x^2)*ze + (-10501 - 3576*x^2 + 492*x^4)*
             ze^2 - 4*(-2811 + 1354*x^2 + 1361*x^4 + 64*x^6)*ze^3 + 
            (-2656 + 24726*x^2 + 14765*x^4 + 860*x^6 + 17*x^8)*ze^4 - 
            (2102 + 25223*x^2 + 15651*x^4 + 1021*x^6 + 43*x^8)*ze^5 + 
            (700 + 7717*x^2 + 5745*x^4 + 391*x^6 + 39*x^8)*ze^6) - 
          4*c2^6*(14 - 2*(399 + 260*x^2)*ze + (6737 + 7648*x^2 + 940*x^4)*
             ze^2 - (23267 + 35678*x^2 + 8413*x^4 + 312*x^6)*ze^3 + 
            (41045 + 78376*x^2 + 26962*x^4 + 1800*x^6 + 25*x^8)*ze^4 - 
            (37961 + 88564*x^2 + 40593*x^4 + 3630*x^6 + 60*x^8)*ze^5 + 
            (16536 + 47658*x^2 + 28936*x^4 + 3200*x^6 + 56*x^8 - 2*x^10)*
             ze^6 + 2*(-1230 - 4475*x^2 - 3820*x^4 - 510*x^6 - 14*x^8 + x^10)*
             ze^7) + 2*c2^5*(-56 + (3082 + 2308*x^2)*ze - 
            2*(10743 + 13648*x^2 + 1990*x^4)*ze^2 + 
            (59965 + 92838*x^2 + 17405*x^4 + 256*x^6)*ze^3 - 
            (82499 + 128920*x^2 + 12237*x^4 - 2470*x^6 + 30*x^8)*ze^4 + 
            (56145 + 56636*x^2 - 42898*x^4 - 10100*x^6 + 105*x^8)*ze^5 + 
            (-16313 + 31536*x^2 + 88298*x^4 + 14008*x^6 - 289*x^8 + 8*x^10)*
             ze^6 - (-1339 + 31750*x^2 + 58951*x^4 + 8820*x^6 - 429*x^8 + 
              38*x^10 + x^12)*ze^7 + (-75 + 5614*x^2 + 11799*x^4 + 2388*x^6 - 
              301*x^8 + 30*x^10 + x^12)*ze^8) - 2*ze^3*(3 - 16*ze + 35*ze^2 - 
            40*ze^3 + 26*ze^4 + 2*x^12*(-1 + ze)^2*ze^4 - 12*ze^5 + 2*ze^6 + 
            4*x^10*ze^3*(-1 + 6*ze - 14*ze^2 + 9*ze^3) + 
            2*x^8*ze^2*(-21 + 115*ze - 13*ze^2 - 194*ze^3 + 111*ze^4) + 
            2*x^6*ze*(8 - 141*ze - 19*ze^2 + 696*ze^3 - 792*ze^4 + 
              252*ze^5) + 2*x^2*(-1 - 60*ze + 378*ze^2 - 779*ze^3 + 
              684*ze^4 - 236*ze^5 + 18*ze^6) + x^4*(5 - 40*ze + 709*ze^2 - 
              2430*ze^3 + 3102*ze^4 - 1580*ze^5 + 222*ze^6)) + 
          4*c2^2*ze^2*(4 - 97*ze + 612*ze^2 - 1873*ze^3 + 3058*ze^4 - 
            2532*ze^5 + 936*ze^6 - 104*ze^7 + 2*x^10*ze^4*(3 - 11*ze - 
              4*ze^2 + 12*ze^3) + 2*x^8*ze^2*(-1 + 21*ze - 134*ze^2 + 
              406*ze^3 - 348*ze^4 + 60*ze^5) - 2*x^6*ze^2*(1 + 108*ze - 
              391*ze^2 + 1102*ze^3 - 1240*ze^4 + 392*ze^5) + 
            x^4*(2 - 164*ze + 1958*ze^2 - 8919*ze^3 + 21458*ze^4 - 
              27736*ze^5 + 17552*ze^6 - 4112*ze^7) - 
            2*x^2*(-6 + 218*ze - 1685*ze^2 + 6001*ze^3 - 11546*ze^4 + 
              11615*ze^5 - 5228*ze^6 + 644*ze^7)) + 
          c2*ze^2*(-64 + 909*ze - 3581*ze^2 + 6138*ze^3 - 5242*ze^4 + 
            2394*ze^5 - 2*x^12*(-1 + ze)*ze^5 - 762*ze^6 + 224*ze^7 + 
            4*x^10*ze^4*(4 - ze - 11*ze^2 + 8*ze^3) - 2*x^8*ze^2*
             (8 - 185*ze + 209*ze^2 + 517*ze^3 - 901*ze^4 + 336*ze^5) - 
            8*x^6*ze*(-12 + 504*ze - 2324*ze^2 + 3321*ze^3 - 817*ze^4 - 
              1359*ze^5 + 696*ze^6) + 2*x^2*(-64 + 2371*ze - 13423*ze^2 + 
              30664*ze^3 - 33956*ze^4 + 18782*ze^5 - 4870*ze^6 + 464*ze^7) + 
            x^4*(-16 + 2733*ze - 26197*ze^2 + 79108*ze^3 - 102116*ze^4 + 
              57966*ze^5 - 12366*ze^6 + 960*ze^7)) + 
          4*c2^3*ze*(50 - 1380*ze + 7862*ze^2 - 20081*ze^3 + 27619*ze^4 - 
            20649*ze^5 + 7182*ze^6 - 434*ze^7 - 148*ze^8 - 
            24*x^10*ze^5*(1 - 3*ze + 2*ze^2) + 2*x^12*ze^6*
             (1 - 3*ze + 2*ze^2) + 2*x^8*ze^3*(-13 + 23*ze + 5*ze^2 - 
              27*ze^3 + 21*ze^4 + 2*ze^5) + x^6*ze^2*(544 - 3770*ze + 
              7807*ze^2 - 7857*ze^3 + 5808*ze^4 - 3440*ze^5 + 864*ze^6) + 
            x^4*ze*(-618 + 10342*ze - 43575*ze^2 + 81763*ze^3 - 77309*ze^4 + 
              31782*ze^5 + 910*ze^6 - 2932*ze^7) + x^2*(40 - 2956*ze + 
              23812*ze^2 - 74644*ze^3 + 117109*ze^4 - 96027*ze^5 + 
              35592*ze^6 - 2144*ze^7 - 864*ze^8)) - 
          4*c2^4*ze*(-10 + 337*ze - 2422*ze^2 + 7984*ze^3 - 14902*ze^4 + 
            15990*ze^5 - 8659*ze^6 + 1752*ze^7 - 69*ze^8 + 
            x^12*ze^6*(1 - 4*ze + 3*ze^2) + 2*x^10*ze^5*(-3 + 8*ze - 
              12*ze^2 + 7*ze^3) - x^8*ze^3*(-1 + 25*ze + 79*ze^2 - 371*ze^3 + 
              224*ze^4 + 27*ze^5) + x^6*ze^2*(-40 + 659*ze - 2689*ze^2 + 
              4385*ze^3 - 3712*ze^4 + 1440*ze^5 - 28*ze^6) + 
            x^4*ze*(98 - 1900*ze + 11143*ze^2 - 30817*ze^3 + 47001*ze^4 - 
              39665*ze^5 + 16044*ze^6 - 2051*ze^7) + 
            x^2*(-10 + 630*ze - 6144*ze^2 + 24613*ze^3 - 52799*ze^4 + 
              65573*ze^5 - 43456*ze^6 + 11736*ze^7 - 402*ze^8))) + 
        c1^4*(2*c2^13 + 2*c2^12*(-63 + (97 + 2*x^2)*ze) + 
          4*c2^11*(119 - 2*(181 + 15*x^2)*ze + 5*(59 + 10*x^2)*ze^2) + 
          2*c2^10*(-506 + 10*(287 + 68*x^2)*ze - 2*(2461 + 902*x^2 + 12*x^4)*
             ze^2 + (2683 + 1264*x^2 + 33*x^4)*ze^3) + 
          2*c2^9*(1295 - 20*(397 + 82*x^2)*ze + 2*(9054 + 3490*x^2 + 151*x^4)*
             ze^2 - 2*(9207 + 5152*x^2 + 411*x^4)*ze^3 + 
            (6879 + 5258*x^2 + 583*x^4)*ze^4) + 
          c2^8*(2542 + 6*(-869 + 714*x^2)*ze - 4*(3684 + 8408*x^2 + 813*x^4)*
             ze^2 + (52985 + 81578*x^2 + 11225*x^4 + 88*x^6)*ze^3 - 
            (53247 + 81906*x^2 + 13575*x^4 + 184*x^6)*ze^4 + 
            8*(2093 + 3714*x^2 + 755*x^4 + 14*x^6)*ze^5) - 
          4*c2^7*(-326 + 24*(178 + 69*x^2)*ze - (18721 + 12606*x^2 + 
              1113*x^4)*ze^2 + 2*(19907 + 18440*x^2 + 2990*x^4 + 64*x^6)*
             ze^3 - (45255 + 53289*x^2 + 12105*x^4 + 407*x^6)*ze^4 + 
            (25804 + 38225*x^2 + 11039*x^4 + 439*x^6 - 3*x^8)*ze^5 + 
            (-5404 - 10425*x^2 - 3831*x^4 - 183*x^6 + 3*x^8)*ze^6) + 
          2*c2^6*(1428 - (14395 + 5384*x^2)*ze + (44950 + 17940*x^2 - 
              1130*x^4)*ze^2 + (-56429 + 8030*x^2 + 16879*x^4 + 748*x^6)*
             ze^3 - (-15227 + 100352*x^2 + 53365*x^4 + 2250*x^6 + 60*x^8)*
             ze^4 + (28397 + 155164*x^2 + 71484*x^4 + 1952*x^6 + 187*x^8)*
             ze^5 - 2*(11572 + 48441*x^2 + 23046*x^4 + 162*x^6 + 106*x^8 + 
              x^10)*ze^6 + (4265 + 20518*x^2 + 11966*x^4 - 272*x^6 + 
              129*x^8 + 2*x^10)*ze^7) - 4*c2^5*(-7 + (406 + 264*x^2)*ze - 
            (3629 + 4094*x^2 + 497*x^4)*ze^2 + (13701 + 20742*x^2 + 
              4783*x^4 + 164*x^6)*ze^3 - (27955 + 51812*x^2 + 17147*x^4 + 
              1010*x^6 + 12*x^8)*ze^4 + 2*(17058 + 36932*x^2 + 15527*x^4 + 
              1074*x^6 + 9*x^8)*ze^5 + (-24123 - 62216*x^2 - 31152*x^4 - 
              1866*x^6 + 59*x^8 + 2*x^10)*ze^6 + (7851 + 26732*x^2 + 
              16570*x^4 + 660*x^6 - 93*x^8 - 8*x^10)*ze^7 + 
            (-606 - 3666*x^2 - 3356*x^4 - 84*x^6 + 26*x^8 + 6*x^10)*ze^8) + 
          2*c2^4*(70 - 10*(389 + 290*x^2)*ze + (28014 + 35460*x^2 + 5174*x^4)*
             ze^2 - 2*(40995 + 63892*x^2 + 12759*x^4 + 246*x^6)*ze^3 + 
            2*(60601 + 99172*x^2 + 16581*x^4 - 642*x^6 + 24*x^8)*ze^4 - 
            2*(46242 + 62707*x^2 - 6272*x^4 - 2873*x^6 + 116*x^8)*ze^5 - 
            (-27345 + 13258*x^2 + 60216*x^4 + 2158*x^6 - 423*x^8 + 8*x^10)*
             ze^6 + (5445 + 59066*x^2 + 52584*x^4 - 5872*x^6 - 279*x^8 + 
              30*x^10 + 2*x^12)*ze^7 - (3731 + 23892*x^2 + 20743*x^4 - 
              4880*x^6 - 31*x^8 + 60*x^10 + 5*x^12)*ze^8 + 
            (147 + 1638*x^2 + 2413*x^4 - 556*x^6 - 99*x^8 + 38*x^10 + 3*x^12)*
             ze^9) - 2*c2*ze^2*(12 - 272*ze + 1431*ze^2 - 3148*ze^3 + 
            3306*ze^4 - 1718*ze^5 + 434*ze^6 + 2*x^12*(-1 + ze)*ze^6 - 
            46*ze^7 - 4*x^10*ze^4*(-4 + 5*ze - 4*ze^2 + 3*ze^3) - 
            2*x^8*ze^2*(3 - 30*ze - 117*ze^2 + 635*ze^3 - 627*ze^4 + 
              137*ze^5) - 4*x^6*ze^2*(-7 + 389*ze - 1844*ze^2 + 2736*ze^3 - 
              1508*ze^4 + 250*ze^5) + x^4*(6 - 476*ze + 5337*ze^2 - 
              21864*ze^3 + 40108*ze^4 - 34564*ze^5 + 12714*ze^6 - 
              1282*ze^7) + x^2*(36 - 1284*ze + 8970*ze^2 - 25236*ze^3 + 
              33184*ze^4 - 20348*ze^5 + 5152*ze^6 - 460*ze^7)) + 
          ze^2*(16 - 189*ze + 511*ze^2 - 564*ze^3 + 330*ze^4 - 148*ze^5 + 
            2*x^12*(-1 + ze)^2*ze^5 + 48*ze^6 + 2*ze^7 + 4*x^10*ze^4*
             (-2 + 16*ze - 23*ze^2 + 9*ze^3) + 2*x^8*ze^2*(2 - 22*ze - 
              197*ze^2 + 572*ze^3 - 460*ze^4 + 111*ze^5) + 
            4*x^6*ze*(-6 + 228*ze - 511*ze^2 - 311*ze^3 + 1306*ze^4 - 
              838*ze^5 + 126*ze^6) + 2*x^2*(16 - 553*ze + 2361*ze^2 - 
              3870*ze^3 + 2850*ze^4 - 860*ze^5 + 26*ze^6 + 18*ze^7) + 
            x^4*(4 - 669*ze + 4811*ze^2 - 9128*ze^3 + 5856*ze^4 - 214*ze^5 - 
              852*ze^6 + 222*ze^7)) - 4*c2^3*ze*(-10 + 337*ze - 2422*ze^2 + 
            7984*ze^3 - 14902*ze^4 + 15990*ze^5 - 8659*ze^6 + 1752*ze^7 - 
            69*ze^8 + x^12*ze^6*(1 - 4*ze + 3*ze^2) + 2*x^10*ze^5*
             (-3 + 8*ze - 12*ze^2 + 7*ze^3) - x^8*ze^3*(-1 + 25*ze + 
              79*ze^2 - 371*ze^3 + 224*ze^4 + 27*ze^5) + 
            x^6*ze^2*(-40 + 659*ze - 2689*ze^2 + 4385*ze^3 - 3712*ze^4 + 
              1440*ze^5 - 28*ze^6) + x^4*ze*(98 - 1900*ze + 11143*ze^2 - 
              30817*ze^3 + 47001*ze^4 - 39665*ze^5 + 16044*ze^6 - 
              2051*ze^7) + x^2*(-10 + 630*ze - 6144*ze^2 + 24613*ze^3 - 
              52799*ze^4 + 65573*ze^5 - 43456*ze^6 + 11736*ze^7 - 
              402*ze^8)) + 2*c2^2*ze*(-75 + 2030*ze - 10990*ze^2 + 
            25839*ze^3 - 30891*ze^4 + 19386*ze^5 - 6314*ze^6 + 1121*ze^7 - 
            76*ze^8 + x^12*ze^6*(-1 - 3*ze + 4*ze^2) + 2*x^10*ze^5*
             (11 - 34*ze + 43*ze^2 - 20*ze^3) + x^8*ze^3*(38 + 27*ze - 
              294*ze^2 + 272*ze^3 + 71*ze^4 - 84*ze^5) + 
            2*x^6*ze^2*(-396 + 2329*ze - 2486*ze^2 - 4392*ze^3 + 10330*ze^4 - 
              6574*ze^5 + 1160*ze^6) + x^4*ze*(924 - 14744*ze + 56049*ze^2 - 
              83172*ze^3 + 39076*ze^4 + 16211*ze^5 - 15621*ze^6 + 
              1820*ze^7) + 2*x^2*(-30 + 2194*ze - 16861*ze^2 + 48932*ze^3 - 
              67040*ze^4 + 44161*ze^5 - 12436*ze^6 + 947*ze^7 + 76*ze^8))) + 
        c1^2*(12*c2^13 + c2^12*(-36 + (74 + 24*x^2)*ze) + 
          2*c2^11*(168 - 12*(47 + 10*x^2)*ze + (439 + 182*x^2 + 9*x^4)*
             ze^2) + 2*c2^10*(128 + 24*(-7 + 10*x^2)*ze - 
            (235 + 1018*x^2 + 117*x^4)*ze^2 + 2*(117 + 448*x^2 + 87*x^4 + 
              x^6)*ze^3) + 2*c2^9*(238 - 4*(599 + 237*x^2)*ze + 
            (6929 + 4798*x^2 + 483*x^4)*ze^2 - (7587 + 7402*x^2 + 1463*x^4 + 
              44*x^6)*ze^3 + (2691 + 3416*x^2 + 1079*x^4 + 62*x^6)*ze^4) + 
          c2^8*(588 - 4*(1197 + 440*x^2)*ze + (11006 + 2244*x^2 - 1070*x^4)*
             ze^2 + (-9387 + 10730*x^2 + 8095*x^4 + 420*x^6)*ze^3 - 
            (-3017 + 21258*x^2 + 14791*x^4 + 1152*x^6 + 24*x^8)*ze^4 + 
            (-474 + 9360*x^2 + 7658*x^4 + 740*x^6 + 44*x^8)*ze^5) + 
          4*c2^7*(10 - 10*(55 + 36*x^2)*ze + (4099 + 4720*x^2 + 596*x^4)*
             ze^2 - (11628 + 18334*x^2 + 4553*x^4 + 200*x^6)*ze^3 + 
            (15039 + 30204*x^2 + 11446*x^4 + 972*x^6 + 19*x^8)*ze^4 - 
            (8633 + 21432*x^2 + 11651*x^4 + 1470*x^6 + 54*x^8)*ze^5 + 
            4*(430 + 1284*x^2 + 1021*x^4 + 166*x^6 + 11*x^8)*ze^6) + 
          2*c2^6*(28 - 8*(187 + 142*x^2)*ze + 2*(4705 + 6038*x^2 + 876*x^4)*
             ze^2 + (-22676 - 34046*x^2 - 4668*x^4 + 64*x^6)*ze^3 + 
            2*(12836 + 16384*x^2 - 4419*x^4 - 1426*x^6 + x^8)*ze^4 + 
            2*(-7293 - 655*x^2 + 18793*x^4 + 4511*x^6 + 28*x^8)*ze^5 - 
            (-4343 + 11306*x^2 + 36448*x^4 + 9714*x^6 + 119*x^8 + 4*x^10)*
             ze^6 + (-645 + 3368*x^2 + 10202*x^4 + 3564*x^6 + 19*x^8 + 
              4*x^10)*ze^7) + ze^3*(-13 + 77*ze - 172*ze^2 + 184*ze^3 - 
            116*ze^4 - 2*x^12*(-1 + ze)*ze^4 + 38*ze^5 + 4*x^10*ze^3*
             (-1 - 4*ze + 5*ze^2) + 2*x^8*ze^2*(-43 + 360*ze - 596*ze^2 + 
              277*ze^3) + 4*x^6*ze*(17 - 473*ze + 1530*ze^2 - 1678*ze^3 + 
              606*ze^4) + 2*x^2*(-13 + 305*ze - 1100*ze^2 + 1590*ze^3 - 
              996*ze^4 + 218*ze^5) + x^4*(-11 + 941*ze - 5490*ze^2 + 
              10792*ze^3 - 8918*ze^4 + 2674*ze^5)) + 
          2*c2*ze^3*(3 - 23*ze + 74*ze^2 - 126*ze^3 + 120*ze^4 - 66*ze^5 + 
            24*ze^6 + 2*x^12*ze^4*(1 - 5*ze + 4*ze^2) - 4*x^10*ze^3*
             (1 - 2*ze - 7*ze^2 + 8*ze^3) - 2*x^8*ze^2*(21 - 264*ze + 
              874*ze^2 - 921*ze^3 + 284*ze^4) + 2*x^6*ze*(8 - 217*ze + 
              1137*ze^2 - 1472*ze^3 + 276*ze^4 + 256*ze^5) + 
            2*x^2*(-1 - 41*ze + 499*ze^2 - 1927*ze^3 + 3204*ze^4 - 
              2402*ze^5 + 656*ze^6) + x^4*(5 - 55*ze + 316*ze^2 - 2658*ze^3 + 
              7370*ze^4 - 7782*ze^5 + 2840*ze^6)) - 
          4*c2^5*ze*(18 - 591*ze + 3909*ze^2 - 11163*ze^3 + 15967*ze^4 - 
            11409*ze^5 + 3722*ze^6 + x^12*(-1 + ze)*ze^6 - 451*ze^7 + 
            2*x^10*ze^5*(4 - 13*ze + 9*ze^2) - 3*x^8*ze^3*(1 - 33*ze + 
              108*ze^2 - 152*ze^3 + 71*ze^4) + x^6*ze^2*(72 - 1183*ze + 
              4801*ze^2 - 8225*ze^3 + 5924*ze^4 - 1364*ze^5) + 
            x^4*ze*(-174 + 3184*ze - 16956*ze^2 + 40348*ze^3 - 47043*ze^4 + 
              25431*ze^5 - 4841*ze^6) + x^2*(18 - 1110*ze + 10106*ze^2 - 
              36135*ze^3 + 62985*ze^4 - 54351*ze^5 + 20686*ze^6 - 
              2366*ze^7)) + 4*c2^3*ze^2*(4 - 97*ze + 612*ze^2 - 1873*ze^3 + 
            3058*ze^4 - 2532*ze^5 + 936*ze^6 - 104*ze^7 + 
            2*x^10*ze^4*(3 - 11*ze - 4*ze^2 + 12*ze^3) + 
            2*x^8*ze^2*(-1 + 21*ze - 134*ze^2 + 406*ze^3 - 348*ze^4 + 
              60*ze^5) - 2*x^6*ze^2*(1 + 108*ze - 391*ze^2 + 1102*ze^3 - 
              1240*ze^4 + 392*ze^5) + x^4*(2 - 164*ze + 1958*ze^2 - 
              8919*ze^3 + 21458*ze^4 - 27736*ze^5 + 17552*ze^6 - 4112*ze^7) - 
            2*x^2*(-6 + 218*ze - 1685*ze^2 + 6001*ze^3 - 11546*ze^4 + 
              11615*ze^5 - 5228*ze^6 + 644*ze^7)) - 2*c2^2*ze^2*
           (-48 + 720*ze - 3238*ze^2 + 7072*ze^3 - 8411*ze^4 + 5299*ze^5 - 
            1400*ze^6 - 4*ze^7 + 4*x^12*ze^5*(1 - 4*ze + 3*ze^2) - 
            8*x^10*ze^4*(-1 + 7*ze - 9*ze^2 + 3*ze^3) + 
            x^8*ze^2*(-12 + 326*ze - 701*ze^2 + 451*ze^3 + 72*ze^4 - 
              156*ze^5) + 2*x^6*ze*(36 - 1560*ze + 8441*ze^2 - 18607*ze^3 + 
              20354*ze^4 - 10808*ze^5 + 2168*ze^6) + 
            2*x^2*(-48 + 1818*ze - 11222*ze^2 + 30015*ze^3 - 41389*ze^4 + 
              29638*ze^5 - 9772*ze^6 + 980*ze^7) + 2*x^4*(-6 + 1032*ze - 
              10729*ze^2 + 38509*ze^3 - 67164*ze^4 + 60119*ze^5 - 
              24864*ze^6 + 3082*ze^7)) + 2*c2^4*ze*(-75 + 2030*ze - 
            10990*ze^2 + 25839*ze^3 - 30891*ze^4 + 19386*ze^5 - 6314*ze^6 + 
            1121*ze^7 - 76*ze^8 + x^12*ze^6*(-1 - 3*ze + 4*ze^2) + 
            2*x^10*ze^5*(11 - 34*ze + 43*ze^2 - 20*ze^3) + 
            x^8*ze^3*(38 + 27*ze - 294*ze^2 + 272*ze^3 + 71*ze^4 - 84*ze^5) + 
            2*x^6*ze^2*(-396 + 2329*ze - 2486*ze^2 - 4392*ze^3 + 10330*ze^4 - 
              6574*ze^5 + 1160*ze^6) + x^4*ze*(924 - 14744*ze + 56049*ze^2 - 
              83172*ze^3 + 39076*ze^4 + 16211*ze^5 - 15621*ze^6 + 
              1820*ze^7) + 2*x^2*(-30 + 2194*ze - 16861*ze^2 + 48932*ze^3 - 
              67040*ze^4 + 44161*ze^5 - 12436*ze^6 + 947*ze^7 + 76*ze^8))))*
       ft[4][c1, c2, ze])/(32*(-1 + c1)^4*(1 + c1)^2*(-1 + c2)^4*(1 + c2)^2*
       (-1 + ze)*ze^8*(c1^2 + c2^2 + 2*c1*c2*(-1 + 2*ze))) - 
     ((-c2^14 + c1^14*(-1 + 15*c2^2 + 13*c2^4 + 5*c2^6) + 
        c2^12*(75 - 2*(59 + 10*x^2)*ze + (49 + 30*x^2 + 3*x^4)*ze^2) + 
        c2^10*(-901 + (2310 + 256*x^2)*ze - 4*(544 + 91*x^2 + 8*x^4)*ze^2 - 
          2*(-447 + 36*x^2 + 23*x^4 + 4*x^6)*ze^3 + 
          (-137 + 152*x^2 + 93*x^4 + 10*x^6 + 2*x^8)*ze^4) + 
        c2^8*(3063 + (-7858 - 644*x^2 + 924*x^4)*ze + 
          (6083 - 1114*x^2 - 4461*x^4)*ze^2 + 2*(-17 + 2900*x^2 + 4735*x^4 + 
            66*x^6)*ze^3 - (1967 + 5718*x^2 + 9575*x^4 + 340*x^6)*ze^4 + 
          2*(406 + 901*x^2 + 2051*x^4 + 75*x^6 - 9*x^8)*ze^5 + 
          2*(-46 - 57*x^2 - 251*x^4 + 25*x^6 + 9*x^8)*ze^6) + 
        c2^4*(3402 + 28*(-215 + 158*x^2 + 198*x^4)*ze - 
          6*(577 + 5408*x^2 + 5796*x^4)*ze^2 + 2*(7485 + 36908*x^2 + 
            47261*x^4 + 1430*x^6)*ze^3 + (-13271 - 78654*x^2 - 132177*x^4 - 
            14600*x^6 + 30*x^8)*ze^4 + 2*(2742 + 23689*x^2 + 51099*x^4 + 
            12503*x^6 + 271*x^8)*ze^5 - 2*(672 + 9873*x^2 + 23991*x^4 + 
            9863*x^6 + 777*x^8 + 8*x^10)*ze^6 + 8*(41 + 772*x^2 + 1964*x^4 + 
            994*x^6 + 187*x^8 + 10*x^10)*ze^7 - 16*(5 + 62*x^2 + 188*x^4 + 
            94*x^6 + 31*x^8 + 4*x^10)*ze^8) + 
        c2^6*(-4746 - 2*(-5751 + 232*x^2 + 1848*x^4)*ze + 
          2*(-3361 + 5360*x^2 + 10073*x^4)*ze^2 - 
          2*(1703 + 12936*x^2 + 23691*x^4 + 546*x^6)*ze^3 + 
          (4449 + 20856*x^2 + 55169*x^4 + 5154*x^6 - 28*x^8)*ze^4 - 
          2*(455 + 2031*x^2 + 15603*x^4 + 4129*x^6 + 54*x^8)*ze^5 + 
          2*(-133 - 795*x^2 + 3973*x^4 + 3263*x^6 + 216*x^8 + 4*x^10)*ze^6 - 
          4*(-25 - 113*x^2 + 306*x^4 + 730*x^6 + 119*x^8 + 7*x^10)*ze^7 + 
          4*(-3 + x^2 + 58*x^4 + 154*x^6 + 41*x^8 + 5*x^10)*ze^8) + 
        2*c2^2*(-462 - 42*(5 + 62*x^2 + 44*x^4)*ze + 
          14*(289 + 1130*x^2 + 930*x^4)*ze^2 - 2*(3458 + 16712*x^2 + 
            18993*x^4 + 655*x^6)*ze^3 + (5041 + 32914*x^2 + 53971*x^4 + 
            6532*x^6 - 6*x^8)*ze^4 - (1737 + 15537*x^2 + 37877*x^4 + 
            10479*x^6 + 290*x^8)*ze^5 + (223 + 2471*x^2 + 10987*x^4 + 
            6877*x^6 + 814*x^8 + 4*x^10)*ze^6 + (26 + 602*x^2 + 412*x^4 - 
            1748*x^6 - 790*x^8 - 38*x^10)*ze^7 + 2*(-7 - 115*x^2 - 350*x^4 + 
            66*x^6 + 133*x^8 + 17*x^10)*ze^8) + 2*c1^13*c2*
         (-17 + 3*(7 + 2*x^2)*ze + c2^6*(1 + 5*ze) + 
          c2^4*(-107 + (131 + 6*x^2)*ze) + c2^2*(-5 + (67 + 20*x^2)*ze)) + 
        c1^12*(75 - 2*(59 + 10*x^2)*ze + (49 + 30*x^2 + 3*x^4)*ze^2 + 
          c2^8*(266 - 312*ze + 74*ze^2) + c2^6*(-213 - 2*(307 + 36*x^2)*ze + 
            28*(29 + 3*x^2)*ze^2) + c2^4*(1087 - 2*(1097 + 194*x^2)*ze + 
            (1447 + 574*x^2 + 15*x^4)*ze^2) + 
          c2^2*(-415 + (230 - 96*x^2)*ze + (226 + 240*x^2 + 30*x^4)*ze^2)) + 
        2*c1^11*c2*(359 - (589 + 48*x^2)*ze + (165 - 130*x^2 - 33*x^4)*ze^2 + 
          (66 + 208*x^2 + 66*x^4 + 4*x^6)*ze^3 + 
          c2^8*(-119 + 705*ze - 778*ze^2 + 220*ze^3) + 
          2*c2^6*(-285 + (199 + 90*x^2)*ze - 6*(8 + 23*x^2)*ze^2 + 
            6*(15 + 8*x^2)*ze^3) + c2^4*(720 + 4*(417 + 106*x^2)*ze - 
            (4821 + 1546*x^2 + 57*x^4)*ze^2 + 6*(437 + 202*x^2 + 11*x^4)*
             ze^3) + 2*c2^2*(-451 + (733 + 202*x^2)*ze - 
            (811 + 704*x^2 + 75*x^4)*ze^2 + 2*(250 + 299*x^2 + 57*x^4 + x^6)*
             ze^3)) + c1^10*(-901 + (2310 + 256*x^2)*ze - 
          4*(544 + 91*x^2 + 8*x^4)*ze^2 - 2*(-447 + 36*x^2 + 23*x^4 + 4*x^6)*
           ze^3 + (-137 + 152*x^2 + 93*x^4 + 10*x^6 + 2*x^8)*ze^4 - 
          2*c2^10*(35 - 740*ze + 1038*ze^2 - 400*ze^3 + 32*ze^4) + 
          2*c2^8*(630 - (6343 + 744*x^2)*ze + 6*(1674 + 359*x^2)*ze^2 - 
            30*(181 + 65*x^2)*ze^3 + (952 + 540*x^2)*ze^4) + 
          c2^6*(297 + 28*(389 + 38*x^2)*ze + 16*(-832 - 133*x^2 + 22*x^4)*
             ze^2 - 2*(461 - 90*x^2 + 305*x^4)*ze^3 + 
            (3445 + 918*x^2 + 261*x^4)*ze^4) + 
          c2^4*(-3691 - 8*(517 + 364*x^2)*ze + 8*(2856 + 2041*x^2 + 115*x^4)*
             ze^2 - 2*(12285 + 12746*x^2 + 1461*x^4 + 32*x^6)*ze^3 + 
            (8771 + 12148*x^2 + 2143*x^4 + 74*x^6)*ze^4) + 
          c2^2*(2753 + 4*(-649 + 162*x^2)*ze + 4*(-183 - 344*x^2 + 90*x^4)*
             ze^2 - 2*(247 + 854*x^2 + 891*x^4 + 52*x^6)*ze^3 + 
            (937 + 2310*x^2 + 1647*x^4 + 140*x^6 + 6*x^8)*ze^4)) + 
        2*c1^9*c2*(-877 - (239 + 1446*x^2)*ze + (4156 + 6348*x^2 + 424*x^4)*
           ze^2 + 4*(-1100 - 2041*x^2 - 212*x^4 + 4*x^6)*ze^3 + 
          (1433 + 3280*x^2 - 69*x^4 - 194*x^6 - 2*x^8)*ze^4 + 
          2*(-47 - 73*x^2 + 236*x^4 + 87*x^6 + 5*x^8)*ze^5 + 
          c2^10*(-119 + 705*ze - 778*ze^2 + 220*ze^3) - 
          2*c2^8*(-147 + 5*(439 + 66*x^2)*ze - 2*(1501 + 636*x^2)*ze^2 + 
            6*(175 + 251*x^2)*ze^3 + (4 - 628*x^2)*ze^4 + 16*(-1 + 4*x^2)*
             ze^5) + c2^6*(717 + (11841 + 4724*x^2)*ze - 
            (27215 + 18958*x^2 + 563*x^4)*ze^2 + 2*(11361 + 12434*x^2 + 
              759*x^4)*ze^3 - (9437 + 12758*x^2 + 1357*x^4)*ze^4 + 
            6*(283 + 354*x^2 + 67*x^4)*ze^5) + 
          c2^4*(-965 - 5*(3327 + 1514*x^2)*ze + (34174 + 24392*x^2 + 294*x^4)*
             ze^2 + 4*(-3826 - 5105*x^2 + 7*x^4 + 19*x^6)*ze^3 - 
            (5403 + 220*x^2 + 855*x^4 + 114*x^6)*ze^4 + 
            (3508 + 3662*x^2 + 536*x^4 + 38*x^6)*ze^5) + 
          c2^2*(2358 + 10*(299 + 428*x^2)*ze - (14373 + 19030*x^2 + 1003*x^4)*
             ze^2 + 2*(8139 + 16472*x^2 + 2799*x^4 + 78*x^6)*ze^3 - 
            (10025 + 27462*x^2 + 9207*x^4 + 524*x^6 + 14*x^8)*ze^4 + 
            (2632 + 8760*x^2 + 4606*x^4 + 364*x^6 + 22*x^8)*ze^5)) + 
        c1^8*(3063 + (-7858 - 644*x^2 + 924*x^4)*ze + 
          (6083 - 1114*x^2 - 4461*x^4)*ze^2 + 2*(-17 + 2900*x^2 + 4735*x^4 + 
            66*x^6)*ze^3 - (1967 + 5718*x^2 + 9575*x^4 + 340*x^6)*ze^4 + 
          2*(406 + 901*x^2 + 2051*x^4 + 75*x^6 - 9*x^8)*ze^5 + 
          2*(-46 - 57*x^2 - 251*x^4 + 25*x^6 + 9*x^8)*ze^6 + 
          c2^12*(266 - 312*ze + 74*ze^2) + 2*c2^10*
           (630 - (6343 + 744*x^2)*ze + 6*(1674 + 359*x^2)*ze^2 - 
            30*(181 + 65*x^2)*ze^3 + (952 + 540*x^2)*ze^4) - 
          2*c2^8*(4263 - 2*(15570 + 2348*x^2 + 231*x^4)*ze + 
            (47963 + 15062*x^2 + 2067*x^4)*ze^2 - 2*(12175 + 7850*x^2 + 
              2067*x^4)*ze^3 + (1637 + 5878*x^2 + 4013*x^4)*ze^4 - 
            4*(-345 + 140*x^2 + 421*x^4)*ze^5 + 8*(-19 + 2*x^2 + 25*x^4)*
             ze^6) + c2^6*(3835 - 2*(31983 + 7792*x^2 + 1848*x^4)*ze + 
            2*(55243 + 33564*x^2 + 9225*x^4)*ze^2 - 
            2*(33277 + 52940*x^2 + 20489*x^4 + 130*x^6)*ze^3 + 
            (25207 + 82840*x^2 + 43387*x^4 + 630*x^6)*ze^4 - 
            2*(6541 + 17315*x^2 + 10051*x^4 + 269*x^6)*ze^5 + 
            2*(1471 + 2997*x^2 + 1465*x^4 + 83*x^6)*ze^6) + 
          c2^4*(5169 + 6*(6659 + 3282*x^2 + 924*x^4)*ze - 
            (115077 + 92062*x^2 + 28779*x^4)*ze^2 + 
            2*(49783 + 62268*x^2 + 26887*x^4 + 26*x^6)*ze^3 + 
            (-20961 - 36178*x^2 - 34963*x^4 + 352*x^6 + 54*x^8)*ze^4 - 
            2*(6422 + 15741*x^2 + 911*x^4 + 243*x^6 + 43*x^8)*ze^5 + 
            2*(2220 + 7165*x^2 + 3003*x^4 + 3*x^6 + 25*x^8)*ze^6) + 
          c2^2*(-8235 - 4*(-1839 + 970*x^2 + 924*x^4)*ze + 
            4*(2692 + 5166*x^2 + 4215*x^4)*ze^2 - 2*(7145 + 16690*x^2 + 
              16875*x^4 + 66*x^6)*ze^3 + (7563 + 32612*x^2 + 42345*x^4 + 
              2334*x^6 - 30*x^8)*ze^4 - 2*(2095 + 11605*x^2 + 16581*x^4 + 
              2443*x^6 + 44*x^8)*ze^5 + 2*(523 + 3351*x^2 + 5391*x^4 + 
              1297*x^6 + 62*x^8)*ze^6)) - 4*ze*(-231 + 798*ze - 1092*ze^2 + 
          751*ze^3 - 274*ze^4 + 54*ze^5 - 8*ze^6 + 6*x^10*(-1 + ze)*ze^6 + 
          2*ze^7 + x^8*ze^4*(-57 + 179*ze - 204*ze^2 + 82*ze^3) + 
          x^6*ze^2*(-210 + 1070*ze - 1879*ze^2 + 1623*ze^3 - 832*ze^4 + 
            228*ze^5) + x^2*(-462 + 2604*ze - 5362*ze^2 + 5344*ze^3 - 
            2793*ze^4 + 801*ze^5 - 154*ze^6 + 22*ze^7) + 
          x^4*(-231 + 1806*ze - 5600*ze^2 + 8383*ze^3 - 6565*ze^4 + 
            2879*ze^5 - 844*ze^6 + 172*ze^7)) + 
        2*c1^7*c2*(243 + (6087 + 7412*x^2)*ze - (16517 + 30138*x^2 + 
            2729*x^4)*ze^2 + 2*(6835 + 20706*x^2 + 4573*x^4 + 108*x^6)*ze^3 - 
          (2689 + 22358*x^2 + 11297*x^4 + 648*x^6)*ze^4 + 
          2*(-556 + 2314*x^2 + 4323*x^4 + 948*x^6 + 11*x^8)*ze^5 - 
          8*(-43 + 150*x^2 + 682*x^4 + 310*x^6 + 21*x^8)*ze^6 + 
          8*(-1 + 47*x^2 + 197*x^4 + 125*x^6 + 16*x^8)*ze^7 + 
          c2^12*(1 + 5*ze) + 2*c2^10*(-285 + (199 + 90*x^2)*ze - 
            6*(8 + 23*x^2)*ze^2 + 6*(15 + 8*x^2)*ze^3) + 
          c2^8*(717 + (11841 + 4724*x^2)*ze - (27215 + 18958*x^2 + 563*x^4)*
             ze^2 + 2*(11361 + 12434*x^2 + 759*x^4)*ze^3 - 
            (9437 + 12758*x^2 + 1357*x^4)*ze^4 + 6*(283 + 354*x^2 + 67*x^4)*
             ze^5) - 8*c2^6*(-505 + (7595 + 3278*x^2)*ze - 
            (16747 + 12520*x^2 + 563*x^4)*ze^2 + 2*(7418 + 8106*x^2 + 
              895*x^4 + 16*x^6)*ze^3 - 2*(2996 + 4093*x^2 + 1050*x^4 + 
              69*x^6)*ze^4 + (757 + 1030*x^2 + 1093*x^4 + 192*x^6)*ze^5 + 
            (133 + 207*x^2 - 237*x^4 - 103*x^6)*ze^6 + 
            (-13 - 21*x^2 + 17*x^4 + 17*x^6)*ze^7) + 
          c2^4*(-5697 + (70659 + 37416*x^2)*ze - 8*(17367 + 16756*x^2 + 
              918*x^4)*ze^2 + 16*(5662 + 10079*x^2 + 1755*x^4 + 49*x^6)*
             ze^3 - 2*(5201 + 39674*x^2 + 21749*x^4 + 1780*x^6 + 12*x^8)*
             ze^4 + (-4942 + 22992*x^2 + 33824*x^4 + 4776*x^6 + 54*x^8)*
             ze^5 - 16*(70 + 662*x^2 + 805*x^4 + 140*x^6 + 3*x^8)*ze^6 + 
            24*(16 + 91*x^2 + 75*x^4 + 9*x^6 + x^8)*ze^7) - 
          2*c2^2*(-633 + 3*(5665 + 4494*x^2)*ze - 2*(20301 + 28031*x^2 + 
              2341*x^4)*ze^2 + 2*(18875 + 43274*x^2 + 9846*x^4 + 326*x^6)*
             ze^3 - 4*(4060 + 14810*x^2 + 6799*x^4 + 500*x^6 + 7*x^8)*ze^4 + 
            2*(789 + 5696*x^2 + 5396*x^4 + 708*x^6 + 19*x^8)*ze^5 + 
            4*(338 + 1359*x^2 + 937*x^4 + 57*x^6 - 3*x^8)*ze^6 + 
            4*(-68 - 411*x^2 - 539*x^4 - 73*x^6 + 3*x^8)*ze^7)) + 
        2*c1*(c2^13*(-17 + 3*(7 + 2*x^2)*ze) + 
          c2^11*(359 - (589 + 48*x^2)*ze + (165 - 130*x^2 - 33*x^4)*ze^2 + 
            (66 + 208*x^2 + 66*x^4 + 4*x^6)*ze^3) + 
          c2^9*(-877 - (239 + 1446*x^2)*ze + (4156 + 6348*x^2 + 424*x^4)*
             ze^2 + 4*(-1100 - 2041*x^2 - 212*x^4 + 4*x^6)*ze^3 + 
            (1433 + 3280*x^2 - 69*x^4 - 194*x^6 - 2*x^8)*ze^4 + 
            2*(-47 - 73*x^2 + 236*x^4 + 87*x^6 + 5*x^8)*ze^5) + 
          c2^7*(243 + (6087 + 7412*x^2)*ze - (16517 + 30138*x^2 + 2729*x^4)*
             ze^2 + 2*(6835 + 20706*x^2 + 4573*x^4 + 108*x^6)*ze^3 - 
            (2689 + 22358*x^2 + 11297*x^4 + 648*x^6)*ze^4 + 
            2*(-556 + 2314*x^2 + 4323*x^4 + 948*x^6 + 11*x^8)*ze^5 - 
            8*(-43 + 150*x^2 + 682*x^4 + 310*x^6 + 21*x^8)*ze^6 + 
            8*(-1 + 47*x^2 + 197*x^4 + 125*x^6 + 16*x^8)*ze^7) - 
          2*c2*(-462 + 42*(61 + 48*x^2)*ze - 14*(377 + 634*x^2 + 78*x^4)*
             ze^2 + 2*(2639 + 7473*x^2 + 2196*x^4 + 80*x^6)*ze^3 - 
            (2769 + 12396*x^2 + 7175*x^4 + 678*x^6 + 6*x^8)*ze^4 + 
            2*(408 + 2933*x^2 + 3448*x^4 + 825*x^6 + 26*x^8)*ze^5 + 
            4*(-48 - 502*x^2 - 1137*x^4 - 507*x^6 - 47*x^8 + x^10)*ze^6 + 
            (52 + 420*x^2 + 1588*x^4 + 852*x^6 + 168*x^8 - 8*x^10)*ze^7 + 
            4*(-1 + x^2)^5*ze^8) - c2^5*(-2142 + 6*(2923 + 2638*x^2)*ze - 
            6*(6761 + 11600*x^2 + 1285*x^4)*ze^2 + 4*(10552 + 29253*x^2 + 
              7845*x^4 + 257*x^6)*ze^3 - (23971 + 99700*x^2 + 50323*x^4 + 
              3698*x^6 + 36*x^8)*ze^4 + 2*(4780 + 25911*x^2 + 22000*x^4 + 
              3507*x^6 + 90*x^8)*ze^5 + 8*(-411 - 2390*x^2 - 2955*x^4 - 
              891*x^6 - 74*x^8 + x^10)*ze^6 - 8*(-86 - 467*x^2 - 785*x^4 - 
              331*x^6 - 61*x^8 + 2*x^10)*ze^7 + 8*(-1 + x^2)^5*ze^8) + 
          c2^3*(-2646 + 14*(1157 + 952*x^2)*ze - 2*(17167 + 29012*x^2 + 
              3402*x^4)*ze^2 + 4*(8419 + 23420*x^2 + 6428*x^4 + 220*x^6)*
             ze^3 - (15821 + 67206*x^2 + 33883*x^4 + 2612*x^6 + 30*x^8)*
             ze^4 + 2*(1319 + 8768*x^2 + 9041*x^4 + 2106*x^6 + 78*x^8)*ze^5 + 
            16*(33 + 149*x^2 - 209*x^4 - 272*x^6 - 38*x^8 + x^10)*ze^6 - 
            8*(28 + 227*x^2 - 41*x^4 - 211*x^6 - 71*x^8 + 4*x^10)*ze^7 + 
            16*(-1 + x^2)^5*ze^8)) + 2*c1^5*c2*(2142 - 6*(2923 + 2638*x^2)*
           ze + 6*(6761 + 11600*x^2 + 1285*x^4)*ze^2 - 
          4*(10552 + 29253*x^2 + 7845*x^4 + 257*x^6)*ze^3 + 
          (23971 + 99700*x^2 + 50323*x^4 + 3698*x^6 + 36*x^8)*ze^4 - 
          2*(4780 + 25911*x^2 + 22000*x^4 + 3507*x^6 + 90*x^8)*ze^5 - 
          8*(-411 - 2390*x^2 - 2955*x^4 - 891*x^6 - 74*x^8 + x^10)*ze^6 + 
          8*(-86 - 467*x^2 - 785*x^4 - 331*x^6 - 61*x^8 + 2*x^10)*ze^7 - 
          8*(-1 + x^2)^5*ze^8 + c2^12*(-107 + (131 + 6*x^2)*ze) + 
          c2^10*(720 + 4*(417 + 106*x^2)*ze - (4821 + 1546*x^2 + 57*x^4)*
             ze^2 + 6*(437 + 202*x^2 + 11*x^4)*ze^3) + 
          c2^8*(-965 - 5*(3327 + 1514*x^2)*ze + (34174 + 24392*x^2 + 294*x^4)*
             ze^2 + 4*(-3826 - 5105*x^2 + 7*x^4 + 19*x^6)*ze^3 - 
            (5403 + 220*x^2 + 855*x^4 + 114*x^6)*ze^4 + 
            (3508 + 3662*x^2 + 536*x^4 + 38*x^6)*ze^5) + 
          c2^6*(-5697 + (70659 + 37416*x^2)*ze - 8*(17367 + 16756*x^2 + 
              918*x^4)*ze^2 + 16*(5662 + 10079*x^2 + 1755*x^4 + 49*x^6)*
             ze^3 - 2*(5201 + 39674*x^2 + 21749*x^4 + 1780*x^6 + 12*x^8)*
             ze^4 + (-4942 + 22992*x^2 + 33824*x^4 + 4776*x^6 + 54*x^8)*
             ze^5 - 16*(70 + 662*x^2 + 805*x^4 + 140*x^6 + 3*x^8)*ze^6 + 
            24*(16 + 91*x^2 + 75*x^4 + 9*x^6 + x^8)*ze^7) - 
          2*c2^4*(-5103 + (45975 + 31702*x^2)*ze - 8*(11055 + 15533*x^2 + 
              1338*x^4)*ze^2 + 24*(2578 + 7752*x^2 + 1998*x^4 + 69*x^6)*
             ze^3 - 6*(2987 + 25284*x^2 + 14075*x^4 + 1066*x^6 + 12*x^8)*
             ze^4 + 6*(1685 + 14966*x^2 + 12096*x^4 + 1274*x^6 + 27*x^8)*
             ze^5 + 4*(-2038 - 9802*x^2 - 7537*x^4 - 743*x^6 - 41*x^8 + x^10)*
             ze^6 + (1628 + 7268*x^2 + 4868*x^4 - 44*x^6 + 112*x^8 - 8*x^10)*
             ze^7 + 4*(-1 + x^2)^5*ze^8) + c2^2*(-7707 + (65473 + 53276*x^2)*
             ze - (145399 + 231694*x^2 + 24219*x^4)*ze^2 + 
            2*(71869 + 194046*x^2 + 51307*x^4 + 1796*x^6)*ze^3 - 
            2*(38517 + 158314*x^2 + 75531*x^4 + 5256*x^6 + 78*x^8)*ze^4 + 
            2*(12631 + 61484*x^2 + 40532*x^4 + 3560*x^6 + 129*x^8)*ze^5 + 
            8*(-605 - 1748*x^2 + 94*x^4 + 278*x^6 - 37*x^8 + 2*x^10)*ze^6 - 
            8*(-61 + 245*x^2 + 1055*x^4 + 331*x^6 - 38*x^8 + 4*x^10)*ze^7 + 
            16*(-1 + x^2)^5*ze^8)) + 2*c1^3*c2*(-2646 + 14*(1157 + 952*x^2)*
           ze - 2*(17167 + 29012*x^2 + 3402*x^4)*ze^2 + 
          4*(8419 + 23420*x^2 + 6428*x^4 + 220*x^6)*ze^3 - 
          (15821 + 67206*x^2 + 33883*x^4 + 2612*x^6 + 30*x^8)*ze^4 + 
          2*(1319 + 8768*x^2 + 9041*x^4 + 2106*x^6 + 78*x^8)*ze^5 + 
          16*(33 + 149*x^2 - 209*x^4 - 272*x^6 - 38*x^8 + x^10)*ze^6 - 
          8*(28 + 227*x^2 - 41*x^4 - 211*x^6 - 71*x^8 + 4*x^10)*ze^7 + 
          16*(-1 + x^2)^5*ze^8 + c2^12*(-5 + (67 + 20*x^2)*ze) + 
          2*c2^10*(-451 + (733 + 202*x^2)*ze - (811 + 704*x^2 + 75*x^4)*
             ze^2 + 2*(250 + 299*x^2 + 57*x^4 + x^6)*ze^3) + 
          c2^8*(2358 + 10*(299 + 428*x^2)*ze - (14373 + 19030*x^2 + 1003*x^4)*
             ze^2 + 2*(8139 + 16472*x^2 + 2799*x^4 + 78*x^6)*ze^3 - 
            (10025 + 27462*x^2 + 9207*x^4 + 524*x^6 + 14*x^8)*ze^4 + 
            (2632 + 8760*x^2 + 4606*x^4 + 364*x^6 + 22*x^8)*ze^5) - 
          2*c2^6*(-633 + 3*(5665 + 4494*x^2)*ze - 2*(20301 + 28031*x^2 + 
              2341*x^4)*ze^2 + 2*(18875 + 43274*x^2 + 9846*x^4 + 326*x^6)*
             ze^3 - 4*(4060 + 14810*x^2 + 6799*x^4 + 500*x^6 + 7*x^8)*ze^4 + 
            2*(789 + 5696*x^2 + 5396*x^4 + 708*x^6 + 19*x^8)*ze^5 + 
            4*(338 + 1359*x^2 + 937*x^4 + 57*x^6 - 3*x^8)*ze^6 + 
            4*(-68 - 411*x^2 - 539*x^4 - 73*x^6 + 3*x^8)*ze^7) - 
          4*c2^2*(-2037 + (13803 + 11230*x^2)*ze - (30059 + 49148*x^2 + 
              5531*x^4)*ze^2 + (29904 + 79466*x^2 + 20970*x^4 + 726*x^6)*
             ze^3 - 4*(3534 + 13381*x^2 + 5811*x^4 + 355*x^6 + 7*x^8)*ze^4 + 
            2*(734 + 2018*x^2 - 449*x^4 - 332*x^6 + 13*x^8)*ze^5 + 
            2*(827 + 6311*x^2 + 7715*x^4 + 1309*x^6 - 38*x^8 + 4*x^10)*ze^6 - 
            2*(283 + 2317*x^2 + 3307*x^4 + 671*x^6 - 58*x^8 + 8*x^10)*ze^7 + 
            8*(-1 + x^2)^5*ze^8) + c2^4*(-7707 + (65473 + 53276*x^2)*ze - 
            (145399 + 231694*x^2 + 24219*x^4)*ze^2 + 
            2*(71869 + 194046*x^2 + 51307*x^4 + 1796*x^6)*ze^3 - 
            2*(38517 + 158314*x^2 + 75531*x^4 + 5256*x^6 + 78*x^8)*ze^4 + 
            2*(12631 + 61484*x^2 + 40532*x^4 + 3560*x^6 + 129*x^8)*ze^5 + 
            8*(-605 - 1748*x^2 + 94*x^4 + 278*x^6 - 37*x^8 + 2*x^10)*ze^6 - 
            8*(-61 + 245*x^2 + 1055*x^4 + 331*x^6 - 38*x^8 + 4*x^10)*ze^7 + 
            16*(-1 + x^2)^5*ze^8)) + c1^6*(-4746 + 5*c2^14 - 
          2*(-5751 + 232*x^2 + 1848*x^4)*ze + 2*(-3361 + 5360*x^2 + 
            10073*x^4)*ze^2 - 2*(1703 + 12936*x^2 + 23691*x^4 + 546*x^6)*
           ze^3 + (4449 + 20856*x^2 + 55169*x^4 + 5154*x^6 - 28*x^8)*ze^4 - 
          2*(455 + 2031*x^2 + 15603*x^4 + 4129*x^6 + 54*x^8)*ze^5 + 
          2*(-133 - 795*x^2 + 3973*x^4 + 3263*x^6 + 216*x^8 + 4*x^10)*ze^6 - 
          4*(-25 - 113*x^2 + 306*x^4 + 730*x^6 + 119*x^8 + 7*x^10)*ze^7 + 
          4*(-3 + x^2 + 58*x^4 + 154*x^6 + 41*x^8 + 5*x^10)*ze^8 + 
          c2^12*(-213 - 2*(307 + 36*x^2)*ze + 28*(29 + 3*x^2)*ze^2) + 
          c2^10*(297 + 28*(389 + 38*x^2)*ze + 16*(-832 - 133*x^2 + 22*x^4)*
             ze^2 - 2*(461 - 90*x^2 + 305*x^4)*ze^3 + 
            (3445 + 918*x^2 + 261*x^4)*ze^4) + 
          c2^8*(3835 - 2*(31983 + 7792*x^2 + 1848*x^4)*ze + 
            2*(55243 + 33564*x^2 + 9225*x^4)*ze^2 - 
            2*(33277 + 52940*x^2 + 20489*x^4 + 130*x^6)*ze^3 + 
            (25207 + 82840*x^2 + 43387*x^4 + 630*x^6)*ze^4 - 
            2*(6541 + 17315*x^2 + 10051*x^4 + 269*x^6)*ze^5 + 
            2*(1471 + 2997*x^2 + 1465*x^4 + 83*x^6)*ze^6) - 
          2*c2^6*(2037 - 8*(7803 + 3218*x^2 + 924*x^4)*ze + 
            8*(18980 + 16466*x^2 + 5231*x^4)*ze^2 - 
            4*(40771 + 60910*x^2 + 24359*x^4 + 276*x^6)*ze^3 + 
            2*(55451 + 107246*x^2 + 52923*x^4 + 1972*x^6 - 8*x^8)*ze^4 - 
            8*(6199 + 11490*x^2 + 6365*x^4 + 708*x^6 + 6*x^8)*ze^5 + 
            8*(1194 + 1783*x^2 + 969*x^4 + 481*x^6 + 21*x^8)*ze^6 - 
            4*(-25 - 210*x^2 - 76*x^4 + 274*x^6 + 37*x^8)*ze^7 + 
            8*(-1 - 10*x^2 - 4*x^4 + 10*x^6 + 5*x^8)*ze^8) + 
          c2^2*(9912 + 4*(2297 + 4630*x^2 + 3696*x^4)*ze - 
            16*(4943 + 6655*x^2 + 4986*x^4)*ze^2 + 2*(55033 + 101830*x^2 + 
              93565*x^4 + 1752*x^6)*ze^3 + (-73309 - 188502*x^2 - 
              236065*x^4 - 20968*x^6 + 108*x^8)*ze^4 + 
            8*(3591 + 11578*x^2 + 19882*x^4 + 4610*x^6 + 83*x^8)*ze^5 - 
            16*(318 + 959*x^2 + 2530*x^4 + 1384*x^6 + 88*x^8 + x^10)*ze^6 + 
            8*(-52 - 571*x^2 - 870*x^4 + 244*x^6 + 90*x^8 + 7*x^10)*ze^7 - 
            8*(-9 - 99*x^2 - 326*x^4 - 98*x^6 + 15*x^8 + 5*x^10)*ze^8) + 
          2*c2^4*(-924 - (53989 + 28628*x^2 + 11088*x^4)*ze + 
            2*(77356 + 69949*x^2 + 30235*x^4)*ze^2 - 
            4*(40873 + 54677*x^2 + 31777*x^4 + 349*x^6)*ze^3 + 
            2*(37827 + 60874*x^2 + 59163*x^4 + 3448*x^6 - 56*x^8)*ze^4 - 
            2*(5184 + 947*x^2 + 23085*x^4 + 6397*x^6 + 35*x^8)*ze^5 + 
            2*(-733 - 5365*x^2 + 4685*x^4 + 5147*x^6 + 232*x^8 + 2*x^10)*
             ze^6 - 2*(-1 + 663*x^2 + 2474*x^4 + 1522*x^6 + 199*x^8 + 7*x^10)*
             ze^7 + 2*(13 + 145*x^2 + 490*x^4 + 74*x^6 + 41*x^8 + 5*x^10)*
             ze^8)) + c1^4*(3402 + 13*c2^14 + 28*(-215 + 158*x^2 + 198*x^4)*
           ze - 6*(577 + 5408*x^2 + 5796*x^4)*ze^2 + 
          2*(7485 + 36908*x^2 + 47261*x^4 + 1430*x^6)*ze^3 + 
          (-13271 - 78654*x^2 - 132177*x^4 - 14600*x^6 + 30*x^8)*ze^4 + 
          2*(2742 + 23689*x^2 + 51099*x^4 + 12503*x^6 + 271*x^8)*ze^5 - 
          2*(672 + 9873*x^2 + 23991*x^4 + 9863*x^6 + 777*x^8 + 8*x^10)*ze^6 + 
          8*(41 + 772*x^2 + 1964*x^4 + 994*x^6 + 187*x^8 + 10*x^10)*ze^7 - 
          16*(5 + 62*x^2 + 188*x^4 + 94*x^6 + 31*x^8 + 4*x^10)*ze^8 + 
          c2^12*(1087 - 2*(1097 + 194*x^2)*ze + (1447 + 574*x^2 + 15*x^4)*
             ze^2) + c2^10*(-3691 - 8*(517 + 364*x^2)*ze + 
            8*(2856 + 2041*x^2 + 115*x^4)*ze^2 - 2*(12285 + 12746*x^2 + 
              1461*x^4 + 32*x^6)*ze^3 + (8771 + 12148*x^2 + 2143*x^4 + 
              74*x^6)*ze^4) + c2^8*(5169 + 6*(6659 + 3282*x^2 + 924*x^4)*ze - 
            (115077 + 92062*x^2 + 28779*x^4)*ze^2 + 
            2*(49783 + 62268*x^2 + 26887*x^4 + 26*x^6)*ze^3 + 
            (-20961 - 36178*x^2 - 34963*x^4 + 352*x^6 + 54*x^8)*ze^4 - 
            2*(6422 + 15741*x^2 + 911*x^4 + 243*x^6 + 43*x^8)*ze^5 + 
            2*(2220 + 7165*x^2 + 3003*x^4 + 3*x^6 + 25*x^8)*ze^6) + 
          2*c2^6*(-924 - (53989 + 28628*x^2 + 11088*x^4)*ze + 
            2*(77356 + 69949*x^2 + 30235*x^4)*ze^2 - 
            4*(40873 + 54677*x^2 + 31777*x^4 + 349*x^6)*ze^3 + 
            2*(37827 + 60874*x^2 + 59163*x^4 + 3448*x^6 - 56*x^8)*ze^4 - 
            2*(5184 + 947*x^2 + 23085*x^4 + 6397*x^6 + 35*x^8)*ze^5 + 
            2*(-733 - 5365*x^2 + 4685*x^4 + 5147*x^6 + 232*x^8 + 2*x^10)*
             ze^6 - 2*(-1 + 663*x^2 + 2474*x^4 + 1522*x^6 + 199*x^8 + 7*x^10)*
             ze^7 + 2*(13 + 145*x^2 + 490*x^4 + 74*x^6 + 41*x^8 + 5*x^10)*
             ze^8) - 2*c2^4*(-1953 - 2*(21561 + 14458*x^2 + 8316*x^4)*ze + 
            (128835 + 137846*x^2 + 91187*x^4)*ze^2 - 
            4*(30533 + 49108*x^2 + 49845*x^4 + 862*x^6)*ze^3 + 
            (26934 + 76324*x^2 + 213322*x^4 + 20072*x^6 - 204*x^8)*ze^4 - 
            12*(-1825 - 1987*x^2 + 10907*x^4 + 3199*x^6 + 42*x^8)*ze^5 + 
            4*(-2422 + 125*x^2 + 17027*x^4 + 7519*x^6 + 403*x^8 + 4*x^10)*
             ze^6 - 4*(226 + 3859*x^2 + 8146*x^4 + 2060*x^6 + 284*x^8 + 
              17*x^10)*ze^7 + 4*(59 + 605*x^2 + 1562*x^4 + 22*x^6 + 43*x^8 + 
              13*x^10)*ze^8) + c2^2*(-7686 - 6*(2269 + 4408*x^2 + 3696*x^4)*
             ze + 6*(14039 + 25352*x^2 + 21745*x^4)*ze^2 - 
            2*(54999 + 147850*x^2 + 166735*x^4 + 4324*x^6)*ze^3 + 
            (60741 + 276604*x^2 + 451405*x^4 + 48270*x^6 - 156*x^8)*ze^4 - 
            4*(3818 + 36993*x^2 + 83963*x^4 + 20655*x^6 + 427*x^8)*ze^5 + 
            4*(491 + 12345*x^2 + 31415*x^4 + 12517*x^6 + 950*x^8 + 10*x^10)*
             ze^6 - 4*(151 + 2263*x^2 + 3730*x^4 + 938*x^6 + 551*x^8 + 
              47*x^10)*ze^7 + 4*(29 + 161*x^2 - 262*x^4 - 806*x^6 + 73*x^8 + 
              37*x^10)*ze^8)) + c1^2*(15*c2^14 + 
          c2^12*(-415 + (230 - 96*x^2)*ze + (226 + 240*x^2 + 30*x^4)*ze^2) + 
          c2^10*(2753 + 4*(-649 + 162*x^2)*ze + 4*(-183 - 344*x^2 + 90*x^4)*
             ze^2 - 2*(247 + 854*x^2 + 891*x^4 + 52*x^6)*ze^3 + 
            (937 + 2310*x^2 + 1647*x^4 + 140*x^6 + 6*x^8)*ze^4) + 
          c2^8*(-8235 - 4*(-1839 + 970*x^2 + 924*x^4)*ze + 
            4*(2692 + 5166*x^2 + 4215*x^4)*ze^2 - 2*(7145 + 16690*x^2 + 
              16875*x^4 + 66*x^6)*ze^3 + (7563 + 32612*x^2 + 42345*x^4 + 
              2334*x^6 - 30*x^8)*ze^4 - 2*(2095 + 11605*x^2 + 16581*x^4 + 
              2443*x^6 + 44*x^8)*ze^5 + 2*(523 + 3351*x^2 + 5391*x^4 + 
              1297*x^6 + 62*x^8)*ze^6) + 
          c2^6*(9912 + 4*(2297 + 4630*x^2 + 3696*x^4)*ze - 
            16*(4943 + 6655*x^2 + 4986*x^4)*ze^2 + 2*(55033 + 101830*x^2 + 
              93565*x^4 + 1752*x^6)*ze^3 + (-73309 - 188502*x^2 - 
              236065*x^4 - 20968*x^6 + 108*x^8)*ze^4 + 
            8*(3591 + 11578*x^2 + 19882*x^4 + 4610*x^6 + 83*x^8)*ze^5 - 
            16*(318 + 959*x^2 + 2530*x^4 + 1384*x^6 + 88*x^8 + x^10)*ze^6 + 
            8*(-52 - 571*x^2 - 870*x^4 + 244*x^6 + 90*x^8 + 7*x^10)*ze^7 - 
            8*(-9 - 99*x^2 - 326*x^4 - 98*x^6 + 15*x^8 + 5*x^10)*ze^8) - 
          2*c2^2*(-1890 - 168*(19 + 57*x^2 + 44*x^4)*ze + 
            (22790 + 57808*x^2 + 48048*x^4)*ze^2 - 2*(17149 + 60890*x^2 + 
              67041*x^4 + 2100*x^6)*ze^3 + (23755 + 122410*x^2 + 188317*x^4 + 
              21756*x^6 - 30*x^8)*ze^4 - 8*(1078 + 7524*x^2 + 16033*x^4 + 
              4186*x^6 + 107*x^8)*ze^5 + 8*(162 + 839*x^2 + 2907*x^4 + 
              1839*x^6 + 235*x^8 + 2*x^10)*ze^6 - 4*(-71 - 1616*x^2 - 
              4376*x^4 - 1162*x^6 + 287*x^8 + 26*x^10)*ze^7 + 
            8*(-14 - 227*x^2 - 902*x^4 - 424*x^6 + 20*x^8 + 11*x^10)*ze^8) + 
          2*(-462 - 42*(5 + 62*x^2 + 44*x^4)*ze + 14*(289 + 1130*x^2 + 
              930*x^4)*ze^2 - 2*(3458 + 16712*x^2 + 18993*x^4 + 655*x^6)*
             ze^3 + (5041 + 32914*x^2 + 53971*x^4 + 6532*x^6 - 6*x^8)*ze^4 - 
            (1737 + 15537*x^2 + 37877*x^4 + 10479*x^6 + 290*x^8)*ze^5 + 
            (223 + 2471*x^2 + 10987*x^4 + 6877*x^6 + 814*x^8 + 4*x^10)*ze^6 + 
            (26 + 602*x^2 + 412*x^4 - 1748*x^6 - 790*x^8 - 38*x^10)*ze^7 + 
            2*(-7 - 115*x^2 - 350*x^4 + 66*x^6 + 133*x^8 + 17*x^10)*ze^8) + 
          c2^4*(-7686 - 6*(2269 + 4408*x^2 + 3696*x^4)*ze + 
            6*(14039 + 25352*x^2 + 21745*x^4)*ze^2 - 
            2*(54999 + 147850*x^2 + 166735*x^4 + 4324*x^6)*ze^3 + 
            (60741 + 276604*x^2 + 451405*x^4 + 48270*x^6 - 156*x^8)*ze^4 - 
            4*(3818 + 36993*x^2 + 83963*x^4 + 20655*x^6 + 427*x^8)*ze^5 + 
            4*(491 + 12345*x^2 + 31415*x^4 + 12517*x^6 + 950*x^8 + 10*x^10)*
             ze^6 - 4*(151 + 2263*x^2 + 3730*x^4 + 938*x^6 + 551*x^8 + 
              47*x^10)*ze^7 + 4*(29 + 161*x^2 - 262*x^4 - 806*x^6 + 73*x^8 + 
              37*x^10)*ze^8)))*ft[7][c1, c2, ze])/(8*(-1 + c1)^4*(1 + c1)^4*
       (-1 + c2)^4*(1 + c2)^4*(-1 + ze)*ze^8))
 
ftDef = {ft[1][c1, c2, ze] :> f[1][c1, c2, ze], ft[2][c1, c2, ze] :> 
      f[2][c1, c2, ze], ft[3][c1, c2, ze] :> f[3][c1, c2, ze] - 
       f[6][c1, c2, ze], ft[6][c1, c2, ze] :> f[3][c1, c2, ze] + 
       f[6][c1, c2, ze], ft[4][c1, c2, ze] :> f[4][c1, c2, ze] - 
       f[5][c1, c2, ze], ft[5][c1, c2, ze] :> f[4][c1, c2, ze] + 
       f[5][c1, c2, ze], ft[7][c1, c2, ze] :> f[7][c1, c2, ze]}
 
fBasisChange = {f[1][c1, c2, ze] -> ft[1][c1, c2, ze], 
     f[2][c1, c2, ze] -> ft[2][c1, c2, ze], f[3][c1, c2, ze] -> 
      (ft[3][c1, c2, ze] + ft[6][c1, c2, ze])/2, f[6][c1, c2, ze] -> 
      (-ft[3][c1, c2, ze] + ft[6][c1, c2, ze])/2, f[4][c1, c2, ze] -> 
      (ft[4][c1, c2, ze] + ft[5][c1, c2, ze])/2, f[5][c1, c2, ze] -> 
      (-ft[4][c1, c2, ze] + ft[5][c1, c2, ze])/2, f[7][c1, c2, ze] -> 
      ft[7][c1, c2, ze]}
 
functionRep = {f[1][c1, c2, ze] -> 
      (-ArcTan[(-c1 + c2 - 2*ze)/Sqrt[-c1^2 - c2^2 + c1*c2*(2 - 4*ze) - 
             4*(-1 + ze)*ze]] + ArcTan[(c2 + c1*(-1 + 2*ze))/
          Sqrt[-c1^2 - c2^2 + c1*c2*(2 - 4*ze) - 4*(-1 + ze)*ze]])/
       Sqrt[-c1^2 - c2^2 + c1*c2*(2 - 4*ze) - 4*(-1 + ze)*ze], 
     f[2][c1, c2, ze] -> 
      (-ArcTan[(-c1 + c2 - 2*ze)/Sqrt[-c1^2 - c2^2 + c1*c2*(2 - 4*ze) - 
             4*(-1 + ze)*ze]] + ArcTan[(-c1 + c2 + 2*ze)/
          Sqrt[-c1^2 - c2^2 + c1*c2*(2 - 4*ze) - 4*(-1 + ze)*ze]])/
       Sqrt[-c1^2 - c2^2 + c1*c2*(2 - 4*ze) - 4*(-1 + ze)*ze], 
     f[3][c1, c2, ze] -> Log[1 - c1], f[4][c1, c2, ze] -> Log[1 + c1], 
     f[5][c1, c2, ze] -> Log[1 + c2], f[6][c1, c2, ze] -> Log[1 - c2], 
     f[7][c1, c2, ze] -> Log[1 - ze]}


(*result written in terms of logarithms *)
eecCurlGLogs= eecCurlG/.ftDef/.functionRep

